Reducibility in the Four-Color Theorem

In [J. Combin. Theory Ser. B 70 (1997), 2-44] we gave a simplified proof of the Four-Color Theorem. The proof is computer-assisted in the sense that for two lemmas in the article we did not give proofs, and instead asserted that we have verified those statements using a computer. Here we give additional details for one of those lemmas, and we include the original computer programs and data as "ancillary files" accompanying this submission.

==> anc/reduce.c <==
/* reduce.c */
/************/

/* This is part I of two programs that serve as supplements to the paper `The
 * Four-Colour Theorem' by N. Robertson, D. P. Sanders, P. D. Seymour and R.
 * Thomas. Please refer to the manuscript `Reducibility in the Four-Color
 * Theorem' by the same authors for a description of this program */

/* Copyright 1995 by N. Robertson, D.P. Sanders, P.D. Seymour and R. Thomas  */
/* Permission to use for the purpose of scholarly research is hereby granted */

/* Version 1,  8 May 1995 */

#define VERTS   27	/* max number of vertices in a free completion + 1 */
#define DEG     13	/* max degree of a vertex in a free completion + 1 */
			/* must be at least 13 because of row 0            */
#define EDGES   62	/* max number of edges in a free completion + 1    */
#define MAXRING 14	/* max ring-size */
#include <stdio.h>
#include <stdlib.h>

typedef long tp_confmat[VERTS][DEG];
typedef long tp_angle[EDGES][5];
typedef long tp_edgeno[EDGES][EDGES];

/* function prototypes */
#ifdef PROTOTYPE_MAX
void testmatch(long, char *, long[], char *, long);
void augment(long, long[], long, long **, long[16][16][4], char *, char *, long *, long, long, long, char *, long *, long);
void checkreality(long, long **, char *, char *, long *, long, long, long, char *, long *, long);
long stillreal(long, long[], long, char *, long);
long updatelive(char *, long, long *);
void strip(tp_confmat, tp_edgeno);
long ininterval(long[], long[]);
void findangles(tp_confmat, tp_angle, tp_angle, tp_angle, long[]);
long findlive(char *, long, tp_angle, long[], long);
void checkcontract(char *, long, tp_angle, tp_angle, long[], long[]);
void printstatus(long, long, long, long);
void record(long[], long[], long, long[][5], char *, long *, long);
long inlive(long[], long[], long, char *, long);
long ReadConf(tp_confmat, FILE *, long *);
void ReadErr(int, char[]);
#else
void testmatch();
void augment();
void checkreality();
long stillreal();
long updatelive();
void strip();
long ininterval();
void findangles();
long findlive();
void checkcontract();
void printstatus();
void record();
long inlive();
long ReadConf();
void ReadErr();
#endif


main(argc, argv)
int argc;
char *argv[];
{
   long ring, nlive, ncodes, i, nchar, count, power[17], contract[EDGES + 1];
   tp_angle angle, diffangle, sameangle;
   tp_confmat graph;
   char *live, *real, *s;
   FILE *fp;
   static long simatchnumber[] = {0L, 0L, 1L, 3L, 10L, 30L, 95L, 301L, 980L, 3228L, 10797L, 36487L, 124542L, 428506L, 1485003L};

   if (argc < 2)
      s = "unavoidable.conf";
   else
      s = argv[1];
   fp = fopen(s, "r");
   if (fp == NULL) {
      (void) printf("Can't open %s\n", s);
      exit(1);
   }
   power[1] = 1;
   for (i = 2; i < 17; i++)
      power[i] = 3 * power[i - 1];	/* power[i] = 3^(i-1) for i>0 */
   ncodes = (power[MAXRING] + 1) / 2;	/* max number of codes */
   live = (char *) malloc(ncodes * sizeof(char));
   nchar = simatchnumber[MAXRING] / 8 + 2;
   real = (char *) malloc(nchar * sizeof(char));
   if (live == NULL || real == NULL) {
      i = (ncodes + nchar) * sizeof(char);
      (void) printf("Not enough memory. %ld Kbytes needed.\n", i / 1024 + 1);
      exit(44);
   }
   for (count = 0; !ReadConf(graph, fp, NULL); count++) {
      findangles(graph, angle, diffangle, sameangle, contract);
      /* "findangles" fills in the arrays "angle","diffangle","sameangle" and
       * "contract" from the input "graph". "angle" will be used to compute
       * which colourings of the ring edges extend to the configuration; the
       * others will not be used unless a contract is specified, and if so
       * they will be used in "checkcontract" below to verify that the
       * contract is correct. */
      ring = graph[0][1];	/* ring-size */
      if (ring > MAXRING) {
	 (void) printf("Ring-size bigger than %d\n", MAXRING);
	 exit(43);
      }
      ncodes = (power[ring] + 1) / 2;	/* number of codes of colorings of R */
      for (i = 0; i < ncodes; i++)
	 live[i] = 1;
      nlive = findlive(live, ncodes, angle, power, graph[0][2]);
      /* "findlive" computes {\cal C}_0 and stores in live */
      nchar = simatchnumber[ring] / 8 + 1;
      for (i = 0; i <= nchar; i++)
	 real[i] = (char) 255;
      /* "real" will be an array of characters, and each bit of each
       * character will correspond to a balanced signed matching. At this
       * stage all the bits are set = 1. */
      do
	 testmatch(ring, real, power, live, nchar);
      /* computes {\cal M}_{i+1} from {\cal M}_i, updates the bits of "real" */
      while (updatelive(live, ncodes, &nlive));
      /* computes {\cal C}_{i+1} from {\cal C}_i, updates "live" */
      checkcontract(live, nlive, diffangle, sameangle, contract, power);
      /* This verifies that the set claimed to be a contract for the
       * configuration really is. */
   }
   (void) fclose(fp);
   free(live);
   free(real);
   (void) printf("Reducibility of %ld configurations verified\n", count);
   return (0);
}


void
testmatch(ring, real, power, live, nchar)
long ring, power[], nchar;
char *live, *real;

/* This generates all balanced signed matchings, and for each one, tests
 * whether all associated colourings belong to "live". It writes the answers
 * in the bits of the characters of "real". */
{
   long a, b, n, interval[10], *weight[8], nreal;
   long matchweight[16][16][4], *mw, realterm;
   char bit;

   nreal = 0;
   /* "nreal" will be the number of balanced signed matchings such that all
    * associated colourings belong to "live"; ie the total number of nonzero
    * bits in the entries of "real" */
   bit = 1;
   realterm = 0;
   /* First, it generates the matchings not incident with the last ring edge */

   for (a = 2; a <= ring; a++)
      for (b = 1; b < a; b++) {
	 mw = matchweight[a][b];
	 mw[0] = 2 * (power[a] + power[b]);
	 mw[1] = 2 * (power[a] - power[b]);
	 mw[2] = power[a] + power[b];
	 mw[3] = power[a] - power[b];
      }
   for (a = 2; a < ring; a++)
      for (b = 1; b < a; b++) {
	 n = 0;
	 weight[1] = matchweight[a][b];
	 if (b >= 3) {
	    n = 1;
	    interval[1] = 1;
	    interval[2] = b - 1;
	 }
	 if (a >= b + 3) {
	    n++;
	    interval[2 * n - 1] = b + 1;
	    interval[2 * n] = a - 1;
	 }
	 augment(n, interval, (long) 1, weight, matchweight, live, real, &nreal, ring, (long) 0, (long) 0, &bit, &realterm, nchar);
      }

   /* now, the matchings using an edge incident with "ring" */
   for (a = 2; a <= ring; a++)
      for (b = 1; b < a; b++) {
	 mw = matchweight[a][b];
	 mw[0] = power[a] + power[b];
	 mw[1] = power[a] - power[b];
	 mw[2] = -power[a] - power[b];
	 mw[3] = -power[a] - 2 * power[b];

      }
   for (b = 1; b < ring; b++) {
      n = 0;
      weight[1] = matchweight[ring][b];
      if (b >= 3) {
	 n = 1;
	 interval[1] = 1;
	 interval[2] = b - 1;
      }
      if (ring >= b + 3) {
	 n++;
	 interval[2 * n - 1] = b + 1;
	 interval[2 * n] = ring - 1;
      }
      augment(n, interval, (long) 1, weight, matchweight, live, real, &nreal, ring, (power[ring + 1] - 1) / 2, (long) 1, &bit, &realterm, nchar);
   }
   (void) printf("               %ld\n", nreal);
   (void) fflush(stdout);
}

void
augment(n, interval, depth, weight, matchweight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar)
long n, interval[10], depth, *weight[8], matchweight[16][16][4], *pnreal, ring,
 basecol, on, *prealterm, nchar;
char *live, *real, *pbit;

/* Finds all matchings such that every match is from one of the given
 * intervals. (The intervals should be disjoint, and ordered with smallest
 * first, and lower end given first.) For each such matching it examines all
 * signings of it, and adjusts the corresponding entries in "real" and
 * "live". */
{
   long h, i, j, r, newinterval[10], newn, lower, upper;

   checkreality(depth, weight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar);
   depth++;
   for (r = 1; r <= n; r++) {
      lower = interval[2 * r - 1];
      upper = interval[2 * r];
      for (i = lower + 1; i <= upper; i++)
	 for (j = lower; j < i; j++) {
	    weight[depth] = matchweight[i][j];
	    for (h = 1; h < 2 * r - 1; h++)
	       newinterval[h] = interval[h];
	    newn = r - 1;
	    if (j > lower + 1) {
	       newn++;
	       newinterval[h++] = lower;
	       newinterval[h++] = j - 1;
	    }
	    if (i > j + 1) {
	       newn++;
	       newinterval[h++] = j + 1;
	       newinterval[h++] = i - 1;
	    }
	    augment(newn, newinterval, depth, weight, matchweight, live,
		    real, pnreal, ring, basecol, on, pbit, prealterm, nchar);
	 }
   }
}


void
checkreality(depth, weight, live, real, pnreal, ring, basecol, on, pbit, prealterm, nchar)
long depth, *weight[8], *pnreal, ring, basecol, on, *prealterm, nchar;
char *live, *real, *pbit;

/* For a given matching M, it runs through all signings, and checks which of
 * them have the property that all associated colourings belong to "live". It
 * writes the answers into bits of "real", starting at the point specified by
 * "bit" and "realterm". "basecol" is for convenience in computing the
 * associated colourings; it is zero for matchings not incident with "ring".
 * "on" is nonzero iff the matching is incident with "ring". */
{
   long i, k, nbits, choice[8], col, parity;
   unsigned long left;

   nbits = 1 << (depth - 1);
   /* k will run through all subsets of M minus the first match */
   for (k = 0; k < nbits; k++, *pbit <<= 1) {
      if (!*pbit) {
	 *pbit = 1;
	 ++(*prealterm);
	 if (*prealterm > nchar) {
	    (void) printf("More than %ld entries in real are needed\n", nchar + 1);
	    exit(32);
	 }
      }
      if (!(*pbit & real[*prealterm]))
	 continue;
      col = basecol;
      parity = ring & 1;
      for (i = 1, left = k; i < depth; i++, left >>= 1) {
	 if (left & 1) {	/* i.e. if a_i=1, where k=a_1+2a_2+4a_3+... */
	    parity ^= 1;
	    choice[i] = weight[i][1];
	    col += weight[i][3];
	 } else {
	    choice[i] = weight[i][0];
	    col += weight[i][2];
	 }
      }
      if (parity) {
	 choice[depth] = weight[depth][1];
	 col += weight[depth][3];
      } else {
	 choice[depth] = weight[depth][0];
	 col += weight[depth][2];
      }
      if (!stillreal(col, choice, depth, live, on)) {
	 real[*prealterm] ^= *pbit;
      } else
	 (*pnreal)++;
   }
}


long
stillreal(col, choice, depth, live, on)
long col, choice[8], depth, on;
char *live;

/* Given a signed matching, this checks if all associated colourings are in
 * "live", and, if so, records that fact on the bits of the corresponding
 * entries of "live". */
{
   long sum[64], mark, i, j, twopower, b, c;
   long twisted[64], ntwisted, untwisted[64], nuntwisted;

   ntwisted = nuntwisted = 0;
   if (col < 0) {
      if (!live[-col])
	 return ((long) 0);
      twisted[ntwisted++] = -col;
      sum[0] = col;
   } else {
      if (!live[col])
	 return ((long) 0);
      untwisted[nuntwisted++] = sum[0] = col;
   }
   for (i = 2, twopower = 1, mark = 1; i <= depth; i++, twopower <<= 1) {
      c = choice[i];
      for (j = 0; j < twopower; j++, mark++) {
	 b = sum[j] - c;
	 if (b < 0) {
	    if (!live[-b])
	       return ((long) 0);
	    twisted[ntwisted++] = -b;
	    sum[mark] = b;
	 } else {
	    if (!live[b])
	       return ((long) 0);
	    untwisted[nuntwisted++] = sum[mark] = b;
	 }
      }
   }

   /* Now we know that every coloring that theta-fits M has its code in
    * "live". We mark the corresponding entry of "live" by theta, that is,
    * set its second, third or fourth bit to 1 */

   if (on) {
      for (i = 0; i < ntwisted; i++)
	 live[twisted[i]] |= 8;
      for (i = 0; i < nuntwisted; i++)
	 live[untwisted[i]] |= 4;
   } else {
      for (i = 0; i < ntwisted; i++)
	 live[twisted[i]] |= 2;
      for (i = 0; i < nuntwisted; i++)
	 live[untwisted[i]] |= 2;
   }

   return ((long) 1);
}


long
updatelive(live, ncols, p)
long *p, ncols;
char *live;

/* runs through "live" to see which colourings still have `real' signed
 * matchings sitting on all three pairs of colour classes, and updates "live"
 * accordingly; returns 1 if nlive got smaller and stayed >0, and 0 otherwise */
{
   long i, nlive, newnlive;

   nlive = *p;
   newnlive = 0;
   if (live[0] > 1)
      live[0] = (char) 15;
   for (i = 0; i < ncols; i++) {
      if (live[i] != 15)
	 live[i] = 0;
      else {
	 newnlive++;
	 live[i] = 1;
      }
   }
   *p = newnlive;
   (void) printf("            %9ld", newnlive);
   (void) fflush(stdout);
   if ((newnlive < nlive) && (newnlive > 0))
      return ((long) 1);
   if (!newnlive)
      (void) printf("\n\n\n                  ***  D-reducible  ***\n\n");
   else
      (void) printf("\n\n\n                ***  Not D-reducible  ***\n");
   return ((long) 0);
}

void
strip(graph, edgeno)
tp_confmat graph;
tp_edgeno edgeno;

/* Numbers edges from 1 up, so that each edge has as many later edges in
 * triangles as possible; the ring edges are first.  edgeno[u][v] will be the
 * number of the edge with ends u,v if there is such an edge and 0 otherwise. */
{
   long d, h, u, v, w, x, verts, ring, term, maxint, maxes, max[VERTS];
   long inter, maxdeg, best, first, previous, *grav, done[VERTS];


   for (u = 1; u < VERTS; u++)
      for (v = 1; v < VERTS; v++)
	 edgeno[u][v] = 0;
   verts = graph[0][0];
   ring = graph[0][1];
   for (v = 1; v <= ring; v++) {
      u = (v > 1) ? v - 1 : ring;
      edgeno[u][v] = v;
      edgeno[v][u] = v;
   }
   for (v = 1; v <= verts; v++)
      done[v] = 0;
   term = 3 * (verts - 1) - ring;
   for (x = ring + 1; x <= verts; x++) {
      /* First we find all vertices from the interior that meet the "done"
       * vertices in an interval, and write them in max[1] .. max[maxes] */
      maxint = 0;
      maxes = 0;
      for (v = ring + 1; v <= verts; v++) {
	 if (done[v])
	    continue;
	 inter = ininterval(graph[v], done);
	 if (inter > maxint) {
	    maxint = inter;
	    maxes = 1;
	    max[1] = v;
	 } else if (inter == maxint)
	    max[++maxes] = v;
      }	/* for v bracket */
      /* From the terms in max we choose the one of maximum degree */
      maxdeg = 0;
      for (h = 1; h <= maxes; h++) {
	 d = graph[max[h]][0];
	 if (d > maxdeg) {
	    maxdeg = d;
	    best = max[h];
	 }
      }
      /* So now, the vertex "best" will be the next vertex to be done */

      grav = graph[best];
      d = grav[0];
      first = 1;
      previous = done[grav[d]];
      while ((previous) || (!done[grav[first]])) {
	 previous = done[grav[first++]];
	 if (first > d) {
	    first = 1;
	    break;
	 }
      }
      for (h = first; done[grav[h]]; h++) {
	 edgeno[best][grav[h]] = term;
	 edgeno[grav[h]][best] = term;
	 term--;
	 if (h == d) {
	    if (first == 1)
	       break;
	    h = 0;
	 }
      }
      done[best] = 1;
   }	/* for x bracket */
   /* This eventually lists all the internal edges of the configuration */

   /* Now we must list the edges between the interior and the ring */
   for (x = 1; x <= ring; x++) {
      maxint = 0;
      for (v = 1; v <= ring; v++) {
	 if (done[v])
	    continue;
	 u = (v > 1) ? v - 1 : ring;
	 w = (v < ring) ? v + 1 : 1;
	 inter = 3 * graph[v][0] + 4 * (done[u] + done[w]);
	 if (inter > maxint) {
	    maxint = inter;
	    best = v;
	 }
      }	/* for v bracket */
      grav = graph[best];
      u = (best > 1) ? best - 1 : ring;
      if (done[u]) {
	 for (h = grav[0] - 1; h >= 2; h--) {
	    edgeno[best][grav[h]] = term;
	    edgeno[grav[h]][best] = term;
	    term--;
	 }
      } else {
	 for (h = 2; h < grav[0]; h++) {
	    edgeno[best][grav[h]] = term;
	    edgeno[grav[h]][best] = term;
	    term--;
	 }
      }
      done[best] = 1;
   }	/* for x bracket */
}


long
ininterval(grav, done)
long grav[], done[];

/* if grav meets the done vertices in an interval of length >=1, it returns
 * the length of the interval, and otherwise returns 0 */
{
   long d, j, first, last, worried, length;

   d = grav[0];

   for (first = 1; (first < d) && (!done[grav[first]]); first++);
   if (first == d)
      return (done[grav[d]]);
   for (last = first; (last < d) && (done[grav[last + 1]]); last++);
   length = last - first + 1;
   if (last == d)
      return (length);
   if (first > 1) {
      for (j = last + 2; j <= d; j++)
	 if (done[grav[j]])
	    return ((long) 0);
      return (length);
   }
   worried = 0;
   for (j = last + 2; j <= d; j++) {
      if (done[grav[j]]) {
	 length++;
	 worried = 1;
      } else if (worried)
	 return ((long) 0);
   }
   return (length);
}

void
findangles(graph, angle, diffangle, sameangle, contract)
tp_confmat graph;
tp_angle angle,diffangle,sameangle;
long contract[];

/* writes into angle[i] all edges with number >i on a common triangle T say
 * with edge i; and if there is a contract X given, and i is not in X, writes
 * into diffangle[i] all such edges such that no edge of T is in X, and
 * writes into sameangle[i] all such edges not in X so that the third edge of
 * T is in X. Sets contract[i] to 1 if edge number i is in X and to zero
 * otherwise, checks that X is sparse, and if |X|=4 checks that X has a triad */
{

   long a, b, c, h, i, j, u, v, w, edges;
   tp_edgeno edgeno;
   long neighbour[VERTS];

   edges = 3 * graph[0][0] - 3 - graph[0][1];
   if (edges >= EDGES) {
      (void) printf("Configuration has more than %d edges\n", EDGES - 1);
      exit(20);
   }
   strip(graph, edgeno);
   for (i = 0; i < EDGES + 1; i++)
      contract[i] = 0;
   contract[0] = graph[0][4];	/* number of edges in contract */
   if (contract[0] < 0 || contract[0] > 4) {
      (void) printf("         ***  ERROR: INVALID CONTRACT  ***\n\n");
      exit(27);
   }
   for (i = 5; i <= 2 * contract[0] + 4; i++)
      if (graph[0][i] < 1 || graph[0][i] > graph[0][0]) {
	 (void) printf("         ***  ERROR: ILLEGAL CONTRACT  ***\n\n");
	 exit(29);
      }
   contract[EDGES] = graph[0][3];
   for (i = 1; i <= contract[0]; i++) {
      u = graph[0][2 * i + 3];
      v = graph[0][2 * i + 4];
      if (edgeno[u][v] < 1) {
	 (void) printf("         ***  ERROR: CONTRACT CONTAINS NON-EDGE  ***\n\n");
	 exit(29);
      }
      contract[edgeno[u][v]] = 1;
   }
   for (i = 1; i <= graph[0][1]; i++)
      if (contract[i]) {
	 (void) printf("         ***  ERROR: CONTRACT IS NOT SPARSE  ***\n\n");
	 exit(21);
      }
   for (i = 1; i <= edges; i++)
      diffangle[i][0] = sameangle[i][0] = angle[i][0] = 0;
   diffangle[0][0] = angle[0][0] = graph[0][0];
   diffangle[0][1] = angle[0][1] = graph[0][1];
   diffangle[0][2] = angle[0][2] = edges;

   for (v = 1; v <= graph[0][0]; v++) {
      for (h = 1; h <= graph[v][0]; h++) {
	 if ((v <= graph[0][1]) && (h == graph[v][0]))
	    continue;
	 i = (h < graph[v][0]) ? h + 1 : 1;
	 u = graph[v][h];
	 w = graph[v][i];
	 a = edgeno[v][w];
	 b = edgeno[u][w];
	 c = edgeno[u][v];
	 if (contract[a] && contract[b]) {
	    (void) printf("         ***  ERROR: CONTRACT IS NOT SPARSE  ***\n\n");
	    exit(22);
	 }
	 if (a > c) {
	    angle[c][++angle[c][0]] = a;
	    if ((!contract[a]) && (!contract[b]) && (!contract[c]))
	       diffangle[c][++diffangle[c][0]] = a;
	    if (contract[b])
	       sameangle[c][++sameangle[c][0]] = a;
	 }
	 if (b > c) {
	    angle[c][++angle[c][0]] = b;
	    if ((!contract[a]) && (!contract[b]) && (!contract[c]))
	       diffangle[c][++diffangle[c][0]] = b;
	    if (contract[a])
	       sameangle[c][++sameangle[c][0]] = b;
	 }
      }
   }

   /* checking that there is a triad */
   if (contract[0] < 4)
      return;
   for (v = graph[0][1] + 1; v <= graph[0][0]; v++) {
      /* v is a candidate triad */
      for (a = 0, i = 1; i <= graph[v][0]; i++) {
	 u = graph[v][i];
	 for (j = 5; j <= 12; j++)
	    if (u == graph[0][j]) {
	       a++;
	       break;
	    }
      }
      if (a < 3)
	 continue;
      if (graph[v][0] >= 6)
	 return;
      for (u = 1; u <= graph[0][0]; u++)
	 neighbour[u] = 0;
      for (i = 1; i <= graph[v][0]; i++)
	 neighbour[graph[v][i]] = 1;
      for (j = 5; j <= 12; j++) {
	 if (!neighbour[graph[0][j]])
	    return;
      }
   }
   (void) printf("         ***  ERROR: CONTRACT HAS NO TRIAD  ***\n\n");
   exit(28);
}


long
findlive(live, ncodes, angle, power, extentclaim)
long ncodes, power[], extentclaim;
tp_angle angle;
char *live;

/* computes {\cal C}_0 and stores it in live. That is, computes codes of
 * colorings of the ring that are not restrictions of tri-colorings of the
 * free extension. Returns the number of such codes */

{
   long j, c[EDGES], i, u, *am;
   long edges, ring, extent, bigno;
   long forbidden[EDGES];	/* called F in the notes */

   ring = angle[0][1];
   edges = angle[0][2];
   bigno = (power[ring + 1] - 1) / 2;	/* needed in "record" */
   c[edges] = 1;
   j = edges - 1;
   c[j] = 2;
   forbidden[j] = 5;
   for (extent = 0;;) {
      while (forbidden[j] & c[j]) {
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    if (j >= edges - 1) {
	       printstatus(ring, ncodes, extent, extentclaim);
	       return (ncodes - extent);
	    }
	    c[++j] <<= 1;
	 }
      }
      if (j == ring + 1) {
	 record(c, power, ring, angle, live, &extent, bigno);
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    if (j >= edges - 1) {
	       printstatus(ring, ncodes, extent, extentclaim);
	       return (ncodes - extent);
	    }
	    c[++j] <<= 1;
	 }
      } else {
	 am = angle[--j];
	 c[j] = 1;
	 for (u = 0, i = 1; i <= am[0]; i++)
	    u |= c[am[i]];
	 forbidden[j] = u;
      }
   }
}

void
checkcontract(live, nlive, diffangle, sameangle, contract, power)
tp_angle diffangle, sameangle;
long nlive, contract[EDGES + 1], power[];
char *live;

/* checks that no colouring in live is the restriction to E(R) of a
 * tri-coloring of the free extension modulo the specified contract */
{
   long j, c[EDGES], i, u, *dm, *sm;
   long ring, bigno;
   long forbidden[EDGES];	/* called F in the notes */
   long start;	/* called s in the notes */

   if (!nlive) {
      if (!contract[0]) {
	 (void) printf("\n");
	 return;
      } else {
	 (void) printf("         ***  ERROR: CONTRACT PROPOSED  ***\n\n");
	 exit(23);
      }
   }
   if (!contract[0]) {
      (void) printf("       ***  ERROR: NO CONTRACT PROPOSED  ***\n\n");
      exit(24);
   }
   if (nlive != contract[EDGES]) {
      (void) printf("       ***  ERROR: DISCREPANCY IN EXTERIOR SIZE  ***\n\n");
      exit(25);
   }
   ring = diffangle[0][1];
   bigno = (power[ring + 1] - 1) / 2;	/* needed in "inlive" */
   start = diffangle[0][2];
   while (contract[start])
      start--;
   c[start] = 1;
   j = start;
   while (contract[--j]);
   dm = diffangle[j];
   sm = sameangle[j];
   c[j] = 1;
   for (u = 4, i = 1; i <= dm[0]; i++)
      u |= c[dm[i]];
   for (i = 1; i <= sm[0]; i++)
      u |= ~c[sm[i]];
   forbidden[j] = u;

   for (;;) {
      while (forbidden[j] & c[j]) {
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    while (contract[++j]);
	    if (j >= start) {
	       (void) printf("               ***  Contract confirmed  ***\n\n");
	       return;
	    }
	    c[j] <<= 1;
	 }
      }
      if (j == 1) {
	 if (inlive(c, power, ring, live, bigno)) {
	    (void) printf("       ***  ERROR: INPUT CONTRACT IS INCORRECT  ***\n\n");
	    exit(26);
	 }
	 c[j] <<= 1;
	 while (c[j] & 8) {
	    while (contract[++j]);
	    if (j >= start) {
	       (void) printf("               ***  Contract confirmed  ***\n\n");
	       return;
	    }
	    c[j] <<= 1;
	 }
	 continue;
      }
      while (contract[--j]);
      dm = diffangle[j];
      sm = sameangle[j];
      c[j] = 1;
      for (u = 0, i = 1; i <= dm[0]; i++)
	 u |= c[dm[i]];
      for (i = 1; i <= sm[0]; i++)
	 u |= ~c[sm[i]];
      forbidden[j] = u;
   }
}

void
printstatus(ring, totalcols, extent, extentclaim)
long ring, totalcols, extent, extentclaim;

{
   static long simatchnumber[] = {0L, 0L, 1L, 3L, 10L, 30L, 95L, 301L, 980L, 3228L, 10797L, 36487L, 124542L, 428506L, 1485003L};

   (void) printf("\n\n   This has ring-size %ld, so there are %ld colourings total,\n",ring, totalcols);
   (void) printf("   and %ld balanced signed matchings.\n",simatchnumber[ring]);

   (void) printf("\n   There are %ld colourings that extend to the configuration.", extent);
   if (extent != extentclaim) {
      (void) printf("\n   *** ERROR: DISCREPANCY IN NUMBER OF EXTENDING COLOURINGS ***\n");
      exit(31);
   }
   (void) printf("\n\n            remaining               remaining balanced\n");
   (void) printf("           colourings               signed matchings\n");
   (void) printf("\n              %7ld", totalcols - extent);
   (void) fflush(stdout);
}

void
record(col, power, ring, angle, live, p, bigno)
long col[], power[], ring, angle[][5], *p, bigno;
char *live;

/* Given a colouring specified by a 1,2,4-valued function "col", it computes
 * the corresponding number, checks if it is in live, and if so removes it. */

{
   long weight[5], colno, sum, i, min, max, w;

   for (i = 1; i < 5; i++)
      weight[i] = 0;
   for (i = 1; i <= ring; i++) {
      sum = 7 - col[angle[i][1]] - col[angle[i][2]];
      weight[sum] += power[i];
   }
   min = max = weight[4];
   for (i = 1; i <= 2; i++) {
      w = weight[i];
      if (w < min)
	 min = w;
      else if (w > max)
	 max = w;
   }
   colno = bigno - 2 * min - max;
   if (live[colno]) {
      (*p)++;
      live[colno] = 0;
   }
}

long
inlive(col, power, ring, live, bigno)
long col[], power[], ring, bigno;
char *live;

/* Same as "record" above, except now it returns whether the colouring is in
 * live, and does not change live. */
{
   long weight[5], colno, i, min, max, w;

   for (i = 1; i < 5; i++)
      weight[i] = 0;
   for (i = 1; i <= ring; i++)
      weight[col[i]] += power[i];
   min = max = weight[4];
   for (i = 1; i <= 2; i++) {
      w = weight[i];
      if (w < min)
	 min = w;
      else if (w > max)
	 max = w;
   }
   colno = bigno - 2 * min - max;
   return ((long) live[colno]);
}


long
ReadConf(A, F, C)
tp_confmat A;
FILE *F;
long *C;

/* Reads one graph from file F and stores in A, if C!=NULL puts coordinates
 * there. If successful returns 0, on end of file returns 1, if error exits. */
{
   char S[256], *t, name[256];
   long d, i, j, k, n, r, a, p;

   name[0] = '\0';
   t = name;
   while (*t == '\0' || *t == '\n') {
      if (fgets(name, sizeof(name), F) == NULL)
	 return ((long) 1);
      for (t = name; *t == ' ' || *t == '\t'; t++);
   }
   (void) fgets(S, sizeof(S), F);
   /* No verts, ringsize, no extendable colourings, max cons subset */
   if (sscanf(S, "%ld%ld%ld%ld", &A[0][0], &A[0][1], &A[0][2], &A[0][3]) != 4) {
      (void) printf("Error on line 2 while reading %s\n", name);
      exit(11);
   }
   n = A[0][0];
   r = A[0][1];
   if (n >= VERTS) {
      (void) printf("%s has more than %d vertices\n", name, VERTS - 1);
      exit(17);
   }
   (void) fgets(S, sizeof(S), F);	/* Contract */
   i = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld%ld", &A[0][4], &A[0][5], &A[0][6], &A[0][7], &A[0][8], &A[0][9], &A[0][10], &A[0][11], &A[0][12]);
   if (2 * A[0][4] + 1 != i) {
      (void) printf("Error on line 3 while reading %s\n", name);
      exit(13);
   }
   /* Reading adjacency list */
   for (i = 1; i <= n; i++) {
      (void) fgets(S, sizeof(S), F);
      if (sscanf(S, "%ld%ld", &j, &A[i][0]) != 2 || i != j) {
	 (void) printf("Error while reading vertex %ld of %s\n", i, name);
	 exit(14);
      }
      if (A[i][0] >= DEG) {
	 (void) printf("Vertex degree larger than %d in %s\n", DEG - 1, name);
	 exit(14);
      }

      for (t = S; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (; *t < '0' || *t > '9'; t++);
      for (; *t >= '0' && *t <= '9'; t++);
      for (j = 1; j <= A[i][0]; j++) {
	 if (sscanf(t, "%ld", &A[i][j]) != 1) {
	    (void) printf("Error while reading neighbour %ld of %ld of %s\n", j, i, name);
	    exit(15);
	 }
	 for (; *t < '0' || *t > '9'; t++);
	 for (; *t >= '0' && *t <= '9'; t++);
      }	/* j */
   }	/* i */

   /* Reading coordinates */
   if (C != NULL)
      C[0] = n;
   for (i = 1; i <= n;) {
      (void) fgets(S, sizeof(S), F);
      if (C == NULL)
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", &j, &j, &j, &j, &j, &j, &j, &j);
      else
	 k = sscanf(S, "%ld%ld%ld%ld%ld%ld%ld%ld", C + i, C + i + 1, C + i + 2, C + i + 3, C + i + 4, C + i + 5, C + i + 6, C + i + 7);
      if (k == 0) {
	 (void) printf("Error while reading coordinates of %s\n", name);
	 exit(17);
      }
      i += k;
   }	/* for i */
   (void) fgets(S, sizeof(S), F);
   for (t = S; *t == ' ' || *t == '\t'; t++);
   if (*t != '\n' && *t != '\0') {
      (void) printf("No blank line following configuration %s\n", name);
      exit(18);
   }
   /* verifying condition (1) */
   if (r < 2 || n <= r)
      ReadErr(1, name);
   /* condition (2) */
   for (i = 1; i <= r; i++)
      if (A[i][0] < 3 || A[i][0] >= n)
	 ReadErr(2, name);
   for (i = r + 1; i <= n; i++)
      if (A[i][0] < 5 || A[i][0] >= n)
	 ReadErr(2, name);
   /* condition (3) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++)
	 if (A[i][j] < 1 || A[i][j] > n)
	    ReadErr(3, name);
   /* condition (4) */
   for (i = 1; i <= r; i++) {
      if (A[i][1] != (i == r ? 1 : i + 1))
	 ReadErr(4, name);
      if (A[i][A[i][0]] != (i == 1 ? r : i - 1))
	 ReadErr(4, name);
      for (j = 2; j < A[i][0]; j++)
	 if (A[i][j] <= r || A[i][j] > n)
	    ReadErr(4, name);
   }
   /* condition (5) */
   for (i = 1, k = 0; i <= n; i++)
      k += A[i][0];
   if (k != 6 * (n - 1) - 2 * r)
      ReadErr(5, name);
   /* condition (6) */
   for (i = r + 1; i <= n; i++) {
      k = 0;
      d = A[i][0];
      for (j = 1; j <= d; j++)
	 if (A[i][j] > r && A[i][j < d ? j + 1 : 1] <= r) {
	    k++;
	    if (A[i][j < d - 1 ? j + 2 : j + 2 - d] <= r)
	       k++;
	 }
      if (k > 2)
	 ReadErr(6, name);
   }
   /* condition (7) */
   for (i = 1; i <= n; i++)
      for (j = 1; j <= A[i][0]; j++) {
	 if (j == A[i][0]) {
	    if (i <= r)
	       continue;
	    a = A[i][1];
	 } else
	    a = A[i][j + 1];
	 k = A[i][j];
	 for (p = 1; p < A[k][0]; p++)
	    if (a == A[k][p] && i == A[k][p + 1])
	       break;
	 if (p == A[k][0] && (a != A[k][p] || i != A[k][1]))
	    ReadErr(7, name);
      }
   return ((long) 0);
}/* ReadConf */

void
ReadErr(n, name)
int n;
char name[];
{
   (void) printf("Error %d while reading configuration %s\n", n, name);
   exit(57);
}

/* End of file reduce.c */


==> anc/unavoidable.conf <==
0.7322
10   6      16       0
 0 
 1  4	  2  7 10  6
 2  4	  3  8  7  1
 3  3	  4  8  2
 4  4	  5  9  8  3
 5  4	  6 10  9  4
 6  3	  1 10  5
 7  5	  2  8  9 10  1
 8  5	  2  3  4  9  7
 9  5	  8  4  5 10  7
10  5	  9  5  6  1  7
 788411  262075     512  260164  785475 1048062  324078  507098 
 673262  502516 

2.122
11   7      39       0
 0 
 1  4	  2  8 11  7
 2  3	  3  8  1
 3  4	  4  9  8  2
 4  3	  5  9  3
 5  4	  6 10  9  4
 6  4	  7 11 10  5
 7  3	  1 11  6
 8  6	  2  3  9 10 11  1
 9  5	  3  4  5 10  8
10  5	  9  5  6 11  8
11  5	 10  6  7  1  8
 851856  404468   51934   51490  401420  850030 1048062  324078 
 507098  673262  502516 

3.442802
15   8     111       0
 0 
 1  5	  2 10  9 13  8
 2  4	  3 14 10  1
 3  3	  4 14  2
 4  4	  5 11 14  3
 5  5	  6 12  9 11  4
 6  4	  7 15 12  5
 7  3	  8 15  6
 8  4	  1 13 15  7
 9  6	 11  5 12 13  1 10
10  5	  2 14 11  9  1
11  5	  5  9 10 14  4
12  5	  6 15 13  9  5
13  5	  1  9 12 15  8
14  5	 10  2  3  4 11
15  5	 12  6  7  8 13
 895849  535551  154474     512  152726  512000  894101 1048062 
 508445  359813  655749  656055  356023  508133  510801 

2.126
12   8      81     154
 4    1  9   3  9   5 11   7 11
 1  4	  2  9 12  8
 2  3	  3  9  1
 3  4	  4 10  9  2
 4  3	  5 10  3
 5  4	  6 11 10  4
 6  3	  7 11  5
 7  4	  8 12 11  6
 8  3	  1 12  7
 9  6	  2  3 10 11 12  1
10  5	  3  4  5 11  9
11  6	 10  5  6  7 12  9
12  5	 11  7  8  1  9
 895849  535551  154474     512  152726  512000  894101 1048062 
 324078  507098  673262  502516 

0.453962
13   8     100       0
 0 
 1  5	  2 10  9 13  8
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  3	  7 12  5
 7  4	  8 13 12  6
 8  3	  1 13  7
 9  5	 11 12 13  1 10
10  5	  2  3 11  9  1
11  6	  3  4  5 12  9 10
12  6	  5  6  7 13  9 11
13  5	  7  8  1  9 12
 895849  535551  154474     512  152726  512000  894101 1048062 
 560599  560860  343634  343367  560329 

3.1306802
16   9     266       0
 0 
 1  5	  2 11 10 14  9
 2  4	  3 15 11  1
 3  3	  4 15  2
 4  4	  5 12 15  3
 5  5	  6 13 10 12  4
 6  4	  7 16 13  5
 7  3	  8 16  6
 8  4	  9 14 16  7
 9  3	  1 14  8
10  6	 12  5 13 14  1 11
11  5	  2 15 12 10  1
12  5	  5 10 11 15  4
13  5	  6 16 14 10  5
14  6	  9  1 10 13 16  8
15  5	 11  2  3  4 12
16  5	 13  6  7  8 14
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  508445  359813  655749  656055  356023  508133  510801 

2.7566
14   9     211       0
 0 
 1  4	  2 10 14  9
 2  4	  3 11 10  1
 3  3	  4 11  2
 4  4	  5 12 11  3
 5  3	  6 12  4
 6  4	  7 13 12  5
 7  3	  8 13  6
 8  4	  9 14 13  7
 9  3	  1 14  8
10  6	  2 11 12 13 14  1
11  5	  2  3  4 12 10
12  6	 11  4  5  6 13 10
13  6	 12  6  7  8 14 10
14  5	 13  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  560599  560860  343634  343367  560329 

0.79077722
14   8     104       0
 0 
 1  4	  2 10 14  8
 2  4	  3 11 10  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  4	  8 14 13  6
 8  3	  1 14  7
 9  5	 11 12 13 14 10
10  5	  2 11  9 14  1
11  5	  2  3 12  9 10
12  6	  3  4  5 13  9 11
13  6	  5  6  7 14  9 12
14  6	 10  9 13  7  8  1
 895849  535551  154474     512  152726  512000  894101 1048062 
 460267  373474  665222  664904  376051  201195 

3.460806
17  10     630       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  3	  6 13  4
 6  5	  7 14 11 13  5
 7  3	  8 14  6
 8  4	  9 17 14  7
 9  3	 10 17  8
10  4	  1 15 17  9
11  6	 13  6 14 15  1 12
12  5	  2 16 13 11  1
13  6	  5  6 11 12 16  4
14  6	  7  8 17 15 11  6
15  5	  1 11 14 17 10
16  5	 12  2  3  4 13
17  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

3.1306806
17  10     630       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  3	  6 13  4
 6  5	  7 14 11 13  5
 7  4	  8 17 14  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  6	 13  6 14 15  1 12
12  5	  2 16 13 11  1
13  6	  5  6 11 12 16  4
14  5	  7 17 15 11  6
15  6	 10  1 11 14 17  9
16  5	 12  2  3  4 13
17  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

3.1324802
17  10     554    1074
 4    1 15   5 14   7 14   9 15
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  5	  6 14 11 13  4
 6  3	  7 14  5
 7  4	  8 17 14  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  6	 13  5 14 15  1 12
12  5	  2 16 13 11  1
13  5	  5 11 12 16  4
14  6	  6  7 17 15 11  5
15  6	 10  1 11 14 17  9
16  5	 12  2  3  4 13
17  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  508445  359813  655749  656055  356023  508133 
 510801 

0.79077962
15   9     257       0
 0 
 1  4	  2 11 15  9
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 15 14  7
 9  3	  1 15  8
10  5	 12 13 14 15 11
11  5	  2 12 10 15  1
12  6	  2  3  4 13 10 11
13  6	  4  5  6 14 10 12
14  6	  6  7  8 15 10 13
15  6	 11 10 14  8  9  1
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  460267  373474  665222  664904  376051  201195 

2.22086
16  10     536       0
 0 
 1  4	  2 11 15 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  6	  2 12 13 14 15  1
12  5	  2  3  4 13 11
13  6	 12  4  5  6 14 11
14  6	 13  6  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

2.453966
16  10     538       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  6	 13 14 15 16  1 12
12  5	  2  3 13 11  1
13  6	  3  4  5 14 11 12
14  6	  5  6  7 15 11 13
15  6	  7  8  9 16 11 14
16  5	  9 10  1 11 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

3.1324806
18  11    1322    3707
 4    1 16   6 15   8 15  10 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  6	 14  6 15 16  1 13
13  5	  2 17 14 12  1
14  6	  5  6 12 13 17  4
15  6	  7  8 18 16 12  6
16  6	 11  1 12 15 18 10
17  5	 13  2  3  4 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  508445  359813  655749  656055  356023 
 508133  510801 

3.1551602
19  11    1430       0
 0 
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	  1 16 19 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  6	  6  7 18 16 12  5
16  6	  1 12 15 18 19 11
17  5	 13  2  3  4 14
18  6	 15  7  8  9 19 16
19  5	 18  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

2.25866
18  11    1363       0
 0 
 1  4	  2 12 16 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  6	  2 13 14 15 16  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7 17 16 12
16  6	 15 17 18 11  1 12
17  6	 15  7  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

2.1325166
18  11    1360       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6  7 16 12 14
16  6	  7  8 18 17 12 15
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

2.79077962
17  10     645       0
 0 
 1  4	  2 12 17 10
 2  4	  3 13 12  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  6	 13 14 15 16 17 12
12  5	  2 13 11 17  1
13  5	  2  3 14 11 12
14  6	  3  4  5 15 11 13
15  6	  5  6  7 16 11 14
16  6	  7  8  9 17 11 15
17  6	 12 11 16  9 10  1
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  518616  518901  772694  772423  518333  259398 
 259681 

8.1540806
20  12    3352   11466
 4    1 14   7 15   3 14   5 15
 1  5	  2 14 13 17 12
 2  3	  3 14  1
 3  4	  4 18 14  2
 4  3	  5 18  3
 5  4	  6 15 18  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  6	 15  7 16 17  1 14
14  6	  2  3 18 15 13  1
15  6	  6  7 13 14 18  5
16  6	  8  9 19 17 13  7
17  6	  1 13 16 19 20 12
18  5	 14  3  4  5 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  370992  589104  589474 
 375458  483446  485211  271195 

2.79077966
18  11    1381       0
 0 
 1  4	  2 13 18 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  6	 14 15 16 17 18 13
13  5	  2 14 12 18  1
14  6	  2  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  6	  6  7  8 17 12 15
17  6	  8  9 10 18 12 16
18  6	 13 12 17 10 11  1
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  518616  518901  772694  772423  518333 
 259398  259681 

2.1551966
20  12    3442       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8 19 18 13 16
18  6	  1 13 17 19 20 12
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

8.1551606
21  13    7042   39449
 4    1 15   7 16   3 15   5 16
 1  5	  2 15 14 18 13
 2  3	  3 15  1
 3  4	  4 19 15  2
 4  3	  5 19  3
 5  4	  6 16 19  4
 6  3	  7 16  5
 7  5	  8 17 14 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  6	 16  7 17 18  1 15
15  6	  2  3 19 16 14  1
16  6	  6  7 14 15 19  5
17  6	  8  9 20 18 14  7
18  6	  1 14 17 20 21 13
19  5	 15  3  4  5 16
20  6	 17  9 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  480740  370992  589104 
 589474  375458  483446  485211  271195 

122.122
13   8      95       0
 0 
 1  4	  2  9 13  8
 2  3	  3  9  1
 3  4	  4 10  9  2
 4  3	  5 10  3
 5  4	  6 11 10  4
 6  4	  7 12 11  5
 7  4	  8 13 12  6
 8  3	  1 13  7
 9  7	  2  3 10 11 12 13  1
10  5	  3  4  5 11  9
11  5	 10  5  6 12  9
12  5	 11  6  7 13  9
13  5	 12  7  8  1  9
 895849  535551  154474     512  152726  512000  894101 1048062 
 560599  560860  343634  343367  560329 

122.442802
16   9     258       0
 0 
 1  5	  2 11 10 15  9
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  5	  7 14 10 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	  1 15 16  8
10  7	 12 13  6 14 15  1 11
11  5	  2  3 12 10  1
12  5	  3  4 13 10 11
13  5	  4  5  6 10 12
14  5	  7 16 15 10  6
15  5	  1 10 14 16  9
16  5	 14  7  8  9 15
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  500199  303731  500466  700006  619805  393501  507989 

122.126
14   9     203      81
 1   12 10
 1  4	  2 10 14  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  4	  7 13 12  5
 7  3	  8 13  6
 8  4	  9 14 13  7
 9  3	  1 14  8
10  7	  2  3 11 12 13 14  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  6	 12  6  7  8 14 10
14  5	 13  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  560599  560860  343634  343367  560329 

122.363
15   9     240       0
 0 
 1  4	  2 10 14  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  5	  7 15 13 12  5
 7  3	  8 15  6
 8  4	  9 14 15  7
 9  3	  1 14  8
10  7	  2  3 11 12 13 14  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  5	 12  6 15 14 10
14  6	 13 15  8  9  1 10
15  5	 13  6  7  8 14
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  575005  575267  329381  329117  574755  328874 

122.1306802
17  10     598       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 15 11 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  7	 13 14  6 15 16  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5  6 11 13
15  5	  7 17 16 11  6
16  6	 10  1 11 15 17  9
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500199  303731  500466  700006  619805  393501 
 507989 

126.442802
17  10     560    1008
 4    1 11   7 11   3 13   5 13
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  5	  8 15 11 14  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	  1 16 17  9
11  7	 13 14  7 15 16  1 12
12  5	  2  3 13 11  1
13  6	  3  4  5 14 11 12
14  5	  5  6  7 11 13
15  5	  8 17 16 11  7
16  5	  1 11 15 17 10
17  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500199  303731  500466  700006  619805  393501 
 507989 

3.3682802
18  10     638       0
 0 
 1  5	  2 12 11 15 10
 2  4	  3 16 12  1
 3  3	  4 16  2
 4  4	  5 13 16  3
 5  5	  6 14 11 13  4
 6  4	  7 17 14  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 15 18  8
10  3	  1 15  9
11  6	 13  5 14 15  1 12
12  5	  2 16 13 11  1
13  5	  5 11 12 16  4
14  5	  6 17 15 11  5
15  7	 10  1 11 14 17 18  9
16  5	 12  2  3  4 13
17  5	 14  6  7 18 15
18  5	 17  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  480740  370992  589104  589474  375458  483446 
 485211  271195 

123.442806
18  10     662       0
 0 
 1  5	  2 12 11 16 10
 2  3	  3 12  1
 3  5	  4 17 13 12  2
 4  3	  5 17  3
 5  4	  6 14 17  4
 6  3	  7 14  5
 7  5	  8 15 11 14  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	  1 16 18  9
11  7	 13 14  7 15 16  1 12
12  5	  2  3 13 11  1
13  5	  3 17 14 11 12
14  6	  6  7 11 13 17  5
15  5	  8 18 16 11  7
16  5	  1 11 15 18 10
17  5	 13  3  4  5 14
18  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  342507  202415  467631  589291  474418  223538 
 726703  350320 

122.368
16  10     513     365
 1   14 11
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 16 14  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  6	 13  6  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

122.7566
16  10     516       0
 0 
 1  4	  2 11 16 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  7	  2 12 13 14 15 16  1
12  5	  2  3  4 13 11
13  5	 12  4  5 14 11
14  6	 13  5  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

126.128
16  10     529     747
 1   14 13
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  4	  8 14 13  6
 8  4	  9 16 14  7
 9  3	 10 16  8
10  4	  1 15 16  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6  7 14 11
14  6	 13  7  8 16 15 11
15  5	 14 16 10  1 11
16  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

126.363
16  10     527     284
 1   15 11
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  3	  7 13  5
 7  5	  8 16 14 13  6
 8  3	  9 16  7
 9  4	 10 15 16  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6  7 14 11
14  5	 13  7 16 15 11
15  6	 14 16  9 10  1 11
16  5	 14  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

126.7562
16  10     531     672
 1   14 11
 1  4	  2 11 16 10
 2  4	  3 12 11  1
 3  3	  4 12  2
 4  4	  5 13 12  3
 5  3	  6 13  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  7	  2 12 13 14 15 16  1
12  5	  2  3  4 13 11
13  6	 12  4  5  6 14 11
14  5	 13  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

128.126
16  10     527       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 16 13  5
 7  3	  8 16  6
 8  4	  9 14 16  7
 9  4	 10 15 14  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  6	 12  5  6 16 14 11
14  6	 13 16  8  9 15 11
15  5	 14  9 10  1 11
16  5	 13  6  7  8 14
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  598627  337640  337383  598367  847330  337109 

0.260517722
16   9     270       0
 0 
 1  5	  2 12 11 16  9
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	  1 16  8
10  5	 13 14 15 11 12
11  5	 10 15 16  1 12
12  5	  2 13 10 11  1
13  6	  2  3  4 14 10 12
14  6	  4  5  6 15 10 13
15  7	  6  7  8 16 11 10 14
16  5	  8  9  1 11 15
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  483813  676161  405753  233957  408266  676480  889315 

122.1324802
18  11    1256    3830
 4    1 17   6 16   8 16  10 17
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	 14 15  6 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  6	  7  8 18 17 12  6
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500199  303731  500466  700006  619805 
 393501  507989 

126.1306802
18  11    1322    3680
 4    1 12   7 12   3 14   5 14
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	 14 15  7 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  5	  5  6  7 12 14
16  5	  8 18 17 12  7
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500199  303731  500466  700006  619805 
 393501  507989 

3.3682806
19  11    1510       0
 0 
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  6 15 16  1 13
13  5	  2 17 14 12  1
14  6	  5  6 12 13 17  4
15  5	  7 18 16 12  6
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

3.3686402
19  11    1404     810
 1   12 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  5	  6 18 16 12  5
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  6	 15  6  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

3.3700802
19  11    1373     591
 1   18 16
 1  5	  2 13 12 16 11
 2  4	  3 17 13  1
 3  3	  4 17  2
 4  4	  5 14 17  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  6	 14  5 15 16  1 13
13  5	  2 17 14 12  1
14  5	  5 12 13 17  4
15  6	  6  7 18 16 12  5
16  7	 11  1 12 15 18 19 10
17  5	 13  2  3  4 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  480740  370992  589104  589474  375458 
 483446  485211  271195 

128.442806
19  11    1434       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4 18 15 12 13
15  6	  7  8 12 14 18  6
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  4  5  6 15
19  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  342507  202415  467631  589291  474418 
 223538  726703  350320 

182.1307280
19  10     730       0
 0 
 1  5	  2 12 11 16 10
 2  4	  3 17 12  1
 3  3	  4 17  2
 4  4	  5 13 17  3
 5  5	  6 14 11 13  4
 6  3	  7 14  5
 7  4	  8 18 14  6
 8  4	  9 19 18  7
 9  4	 10 16 19  8
10  3	  1 16  9
11  7	 13  5 14 15 16  1 12
12  5	  2 17 13 11  1
13  5	  5 11 12 17  4
14  6	  6  7 18 15 11  5
15  5	 16 11 14 18 19
16  6	 10  1 11 15 19  9
17  5	 12  2  3  4 13
18  5	  7  8 19 15 14
19  5	 16 15 18  8  9
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500196  373022  627998  723579  500417  281215 
 496723  640885  357237 

182.1310580
19  10     712       0
 0 
 1  5	  2 12 11 16 10
 2  4	  3 17 12  1
 3  3	  4 17  2
 4  4	  5 13 17  3
 5  5	  6 14 11 13  4
 6  4	  7 18 14  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 16 19  8
10  3	  1 16  9
11  7	 13  5 14 15 16  1 12
12  5	  2 17 13 11  1
13  5	  5 11 12 17  4
14  5	  6 18 15 11  5
15  5	 16 11 14 18 19
16  6	 10  1 11 15 19  9
17  5	 12  2  3  4 13
18  5	  6  7 19 15 14
19  6	 16 15 18  7  8  9
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  500196  373022  627998  723579  500417  281215 
 496723  640885  357237 

126.7566
17  11    1117    1344
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512502  653018  362202  222710  368916 
 653588 

0.82101962
17  10     627       0
 0 
 1  4	  2 12 16 10
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	  1 16 17  9
11  5	 13 14 15 16 12
12  5	  2 13 11 16  1
13  6	  2  3  4 14 11 12
14  6	  4  5  6 15 11 13
15  7	  6  7  8 17 16 11 14
16  6	 12 11 15 17 10  1
17  5	 15  8  9 10 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  483813  405753  233957  408266  676480  676161 
 889315 

2.454806
18  11    1346    1188
 1   12 15
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  4	 11 17 16  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  7	  5  6  7 18 16 12 14
16  6	 10 17 12 15 18  9
17  5	 10 11  1 12 16
18  5	 15  7  8  9 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

2.490086
18  11    1352       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6 18 16 12 14
16  7	  9 10 17 12 15 18  8
17  5	 10 11  1 12 16
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

2.504366
18  11    1303       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  6	  5  6  7 16 12 14
16  7	  7  8  9 18 17 12 15
17  5	  1 12 16 18 11
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

2.1368362
18  11    1347    2224
 1   17 12
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  7	  6  7  8 18 17 12 15
17  6	 11  1 12 16 18 10
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.431
18  11    1304       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 17 16 12
16  6	 15 17 18 11  1 12
17  6	 15  7  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.22086
18  11    1307    1053
 1   16 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  6	 14  5  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.191
18  11    1346     810
 1   15 12
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8 17 16 12
16  5	 15 17 18  1 12
17  6	 15  8  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.428
18  11    1344     810
 1   15 12
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 17 15  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	  1 16 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8 17 16 12
16  6	 15 17 18 11  1 12
17  5	 15  8  9 18 16
18  5	 17  9 10 11 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.21786
18  11    1354       0
 0 
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  6	 14  6  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.22082
18  11    1358    1377
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

126.453962
18  11    1365       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	 14 15 16 17 18  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  5	  5  6 16 12 14
16  6	  6  7  8 17 12 15
17  6	  8  9 10 18 12 16
18  5	 10 11  1 12 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

186.368
18  11    1350    2097
 1   15 14
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 17 13  3
 5  3	  6 17  4
 6  4	  7 14 17  5
 7  4	  8 15 14  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4 17 14 12
14  6	 13 17  6  7 15 12
15  6	 14  7  8 18 16 12
16  6	 15 18 10 11  1 12
17  5	 13  4  5  6 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  391621  391395  614758  614989  391878 
 614521  615232 

482.368
18  11    1343       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 17 13  4
 6  3	  7 17  5
 7  5	  8 15 14 17  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  6	  3  4  5 17 14 12
14  5	 13 17  7 15 12
15  6	 14  7  8 18 16 12
16  6	 15 18 10 11  1 12
17  5	 13  5  6  7 14
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  391621  391395  614758  614989  391878 
 614521  615232 

3.1324817
20  12    3162   11189
 4    1 17   7 16   9 16  11 17
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  4	  4 20 18  2
 4  3	  5 20  3
 5  4	  6 15 20  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  6	 15  7 16 17  1 14
14  5	  2 18 15 13  1
15  7	  6  7 13 14 18 20  5
16  6	  8  9 19 17 13  7
17  6	 12  1 13 16 19 11
18  5	 14  2  3 20 15
19  5	 16  9 10 11 17
20  5	 18  3  4  5 15
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  589474  375458  370992 
 589104  485211  483446  271195 

3.3700806
20  12    3208    2184
 1   19 17
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  6	 15  6 16 17  1 14
14  5	  2 18 15 13  1
15  6	  5  6 13 14 18  4
16  6	  7  8 19 17 13  6
17  7	 12  1 13 16 19 20 11
18  5	 14  2  3  4 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  480740  370992  589104  589474 
 375458  483446  485211  271195 

126.687602
20  12    3363   11402
 4    1 13   7 13   3 15   5 15
 1  6	  2 14 13 18 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  6	  8  9 19 18 13  7
18  5	 20  1 13 17 19
19  6	  9 10 11 20 18 17
20  5	 11 12  1 18 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

128.1306806
20  12    3374       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 17 13 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  8 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  6	  7  8 13 15 19  6
17  5	  9 20 18 13  8
18  6	 12  1 13 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

128.1324802
20  12    3286   12492
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  5	  7 13 15 19  6
17  6	  8  9 20 18 13  7
18  6	 12  1 13 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

3.3927602
21  12    3477       0
 0 
 1  5	  2 14 13 17 12
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	  1 17 21 11
13  6	 15  5 16 17  1 14
14  5	  2 18 15 13  1
15  5	  5 13 14 18  4
16  6	  6  7 19 17 13  5
17  7	  1 13 16 19 20 21 12
18  5	 14  2  3  4 15
19  6	 16  7  8  9 20 17
20  5	 19  9 10 21 17
21  5	 20 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  517481  416986  628954  628229 
 402949  517189  507568  282275  199173 

131.442807
21  12    3657       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 21 19  5
 7  3	  8 21  6
 8  4	  9 16 21  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  6	  9 13 15 19 21  8
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  6	 15  4  5  6 21 16
20  5	 17 10 11 12 18
21  5	 19  6  7  8 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

182.1325280
21  12    3648       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 21 17 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  6	  6  7 20 17 13  5
17  6	 18 13 16 20  9 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  7  8  9 17 16
21  5	 18 17  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520617  424201  632073  708128 
 520838  338452  530526  708334  338660 

184.460806
20  11    1716       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  3	 11 20  9
11  4	  1 17 20 10
12  7	 13 14 15  7 16 17  1
13  5	  2 18 14 12  1
14  5	 15 12 13 18 19
15  6	  6  7 12 14 19  5
16  6	  8  9 20 17 12  7
17  5	  1 12 16 20 11
18  5	  2  3 19 14 13
19  6	 15 14 18  3  4  5
20  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  723579  500417  281215  373022 
 627998  640885  357237  496723 

184.1306806
20  11    1716       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  5	  8 16 12 15  6
 8  4	  9 20 16  7
 9  3	 10 20  8
10  4	 11 17 20  9
11  3	  1 17 10
12  7	 13 14 15  7 16 17  1
13  5	  2 18 14 12  1
14  5	 15 12 13 18 19
15  6	  6  7 12 14 19  5
16  5	  8 20 17 12  7
17  6	 11  1 12 16 20 10
18  5	  2  3 19 14 13
19  6	 15 14 18  3  4  5
20  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  723579  500417  281215  373022 
 627998  640885  357237  496723 

186.1307280
20  11    1764       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  3	  4 18  2
 4  4	  5 14 18  3
 5  3	  6 14  4
 6  5	  7 15 12 14  5
 7  3	  8 15  6
 8  4	  9 19 15  7
 9  4	 10 20 19  8
10  4	 11 17 20  9
11  3	  1 17 10
12  7	 14  6 15 16 17  1 13
13  5	  2 18 14 12  1
14  6	  5  6 12 13 18  4
15  6	  7  8 19 16 12  6
16  5	 17 12 15 19 20
17  6	 11  1 12 16 20 10
18  5	 13  2  3  4 14
19  5	  8  9 20 16 15
20  5	 17 16 19  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  500196  373022  627998  723579  500417 
 281215  496723  640885  357237 

2.1368366
19  12    2842    7726
 1   18 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  7	  7  8  9 19 18 13 16
18  6	 12  1 13 17 19 11
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.431
19  12    2844    7642
 1   16 15
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	  1 17 19 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8 18 17 13
17  6	 16 18 19 12  1 13
18  6	 16  8  9 10 19 17
19  5	 18 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.22086
19  12    2841    6232
 2   17 13   6 16
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.453966
19  12    2863       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8  9 18 13 16
18  6	  9 10 11 19 13 17
19  5	 11 12  1 13 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

0.57693962
18  10     672       0
 0 
 1  5	  2 13 12 18 10
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	  1 18  9
11  5	 14 15 16 12 13
12  5	 11 16 18  1 13
13  6	  2  3 14 11 12  1
14  6	  3  4  5 15 11 13
15  7	  5  6  7 17 16 11 14
16  5	 12 11 15 17 18
17  6	  7  8  9 18 16 15
18  6	  9 10  1 12 16 17
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  450204  668205  588612  310084  234015  449975 
 319748  581892 

2.448026
19  11    1625       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	  1 17 19 10
12  6	 14 15 16 17  1 13
13  5	  2  3 14 12  1
14  6	  3  4  5 15 12 13
15  7	  5  6  7 18 16 12 14
16  5	 17 12 15 18 19
17  5	  1 12 16 19 11
18  6	  7  8  9 19 16 15
19  6	 17 16 18  9 10 11
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

2.745566
20  12    3443       0
 0 
 1  6	  2 14 13 18 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  7	  7  8  9 19 18 13 16
18  5	 20  1 13 17 19
19  6	  9 10 11 20 18 17
20  5	 11 12  1 18 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.1609562
20  12    3417    6655
 1   18 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  7	  6  7  8 19 18 13 16
18  6	  1 13 17 19 20 12
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.3701166
20  12    3313       0
 0 
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  6	  7  8 19 18 13 16
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

2.260517962
19  11    1607       0
 0 
 1  5	  2 14 13 19 11
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	  1 19 10
12  6	 15 16 17 18 13 14
13  5	 12 18 19  1 14
14  5	  2 15 12 13  1
15  6	  2  3  4 16 12 14
16  6	  4  5  6 17 12 15
17  6	  6  7  8 18 12 16
18  7	  8  9 10 19 13 12 17
19  5	 10 11  1 13 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  490971  728666  491236  246362  246110 
 490705  728408  967126 

126.1551602
21  13    7126   40215
 4    1 14   7 14   3 16   5 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6  7 14 16
18  6	  8  9 20 19 14  7
19  6	  1 14 18 20 21 13
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510318  318698  510074 
 701678  627240  399912  519920  287472 

482.431
20  12    3446       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  5	  8 16 15 18  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  5	 14 18  7 16 13
16  6	 15  7  8 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  5  6  7 15
19  6	 16  8  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.191
20  12    3430       0
 0 
 1  5	  2 13 17 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  6	 15  8  9 19 17 13
17  5	 16 19 20  1 13
18  5	 14  5  6  7 15
19  6	 16  9 10 11 20 17
20  5	 19 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.428
20  12    3414       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  6	 15  8  9 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  5  6  7 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

3.1339217
22  13    8046       0
 0 
 1  5	  2 15 14 18 13
 2  4	  3 19 15  1
 3  4	  4 21 19  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 14 16  6
 8  4	  9 22 17  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 18 20 11
13  3	  1 18 12
14  6	 16  7 17 18  1 15
15  5	  2 19 16 14  1
16  7	  6  7 14 15 19 21  5
17  6	  8 22 20 18 14  7
18  6	 13  1 14 17 20 12
19  5	 15  2  3 21 16
20  6	 17 22 10 11 12 18
21  5	 19  3  4  5 16
22  5	 17  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  573934  359015  574167 
 573693  370035  359227  369805  574384  573463 

3.3927606
22  13    8134       0
 0 
 1  5	  2 15 14 18 13
 2  4	  3 19 15  1
 3  3	  4 19  2
 4  4	  5 16 19  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  6	 16  6 17 18  1 15
15  5	  2 19 16 14  1
16  6	  5  6 14 15 19  4
17  6	  7  8 20 18 14  6
18  7	  1 14 17 20 21 22 13
19  5	 15  2  3  4 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  517481  416986  628954 
 628229  402949  517189  507568  282275  199173 

184.1324806
21  12    3581   10048
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  6	  8  9 21 18 13  7
18  6	 12  1 13 17 21 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500196  723579  500417  281215 
 373022  627998  640885  357237  496723 

483.1324806
21  12    3669   10093
 4    1 18   7 17   9 17  11 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 19 14  2
 4  4	  5 20 19  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  6	  2  3 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  6	  8  9 21 18 13  7
18  6	 12  1 13 17 21 11
19  5	  3  4 20 15 14
20  5	 16 15 19  4  5
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500196  723579  500417  281215 
 373022  627998  640885  357237  496723 

3.5439602
23  13    9315       0
 0 
 1  6	  2 15 14 18 21 13
 2  4	  3 19 15  1
 3  3	  4 19  2
 4  4	  5 16 19  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 22 20  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 21 23 11
13  3	  1 21 12
14  6	 16  5 17 18  1 15
15  5	  2 19 16 14  1
16  5	  5 14 15 19  4
17  6	  6  7 20 18 14  5
18  7	 21  1 14 17 20 22 23
19  5	 15  2  3  4 16
20  6	  7  8  9 22 18 17
21  5	 13  1 18 23 12
22  5	  9 10 23 18 20
23  6	 21 18 22 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  525672  445632  604352 
 571944  375144  528414  460497  232808  281297  179765 

182.1339680
22  12    4440       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  4	  9 22 20  7
 9  4	 10 21 22  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  6	  6  7 20 17 13  5
17  6	 18 13 16 20 22 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  7  8 22 17 16
21  6	 18 17 22  9 10 11
22  5	 21 17 20  8  9
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  504245  396563  609555  678433 
 504460  326179  509041  678644  326388  504681 

182.1342980
22  12    4435       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  4	  7 20 16  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  4	 10 21 22  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  5	  6 20 17 13  5
17  6	 18 13 16 20 22 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	  6  7 22 17 16
21  6	 18 17 22  9 10 11
22  6	 21 17 20  7  8  9
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  504245  396563  609555  678433 
 504460  326179  509041  678644  326388  504681 

184.1310466
22  12    4324       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  6	  8 21 17 13 16  6
 8  3	  9 21  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  5	 18 13  7 21 22
18  6	 12  1 13 17 22 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	  8  9 22 17  7
22  6	 18 17 21  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  740995  514745  299645 
 513310  710018  646005  368501  513109  709813 

2.1609566
21  13    7223   23417
 1   19 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  7	  7  8  9 20 19 14 17
19  6	  1 14 18 20 21 13
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

2.3711966
21  13    7210    7371
 1   14 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8 20 19 14 17
19  7	 13  1 14 18 20 21 12
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

2.82101966
20  12    3481       0
 0 
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  6	  2  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  6	  6  7  8 18 13 16
18  7	  8  9 10 20 19 13 17
19  6	 14 13 18 20 12  1
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

2.209109966
20  12    3500       0
 0 
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  6	  2  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  6	  6  7  8 18 13 16
18  6	  8  9 20 19 13 17
19  7	 14 13 18 20 11 12  1
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

2.260517966
20  12    3300       0
 0 
 1  5	  2 15 14 20 12
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  6	 16 17 18 19 14 15
14  5	 13 19 20  1 15
15  6	  2  3 16 13 14  1
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  7	  9 10 11 20 14 13 18
20  5	 11 12  1 14 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  728666  491236  246362 
 246110  490705  728408  967126 

122.79077966
20  12    3310       0
 0 
 1  4	  2 14 20 12
 2  4	  3 15 14  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	 15 16 17 18 19 20 14
14  5	  2 15 13 20  1
15  5	  2  3 16 13 14
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  6	  9 10 11 20 13 18
20  6	 14 13 19 11 12  1
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  502254  552672  743002  742776 
 561395  347416  247278  334521 

126.22326
21  13    7280    8316
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

126.25866
21  13    7289    8289
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.1325166
21  13    7268   12393
 1   19 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  6	  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

486.22086
21  13    7215   20605
 2   16 14  18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  6	 16  7  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

2.44733966
20  11    1761       0
 0 
 1  5	  2 14 13 20 11
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	  1 20 19 10
12  6	 15 16 17 18 13 14
13  5	 12 18 20  1 14
14  6	  2  3 15 12 13  1
15  6	  3  4  5 16 12 14
16  6	  5  6  7 17 12 15
17  7	  7  8  9 19 18 12 16
18  5	 13 12 17 19 20
19  6	  9 10 11 20 18 17
20  5	 11  1 13 18 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512557  226750  293557  512768  751265 
 805290  512331  680128  346304 

482.611
22  13    8790       0
 0 
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  6	 17 20 22 21  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 22 18
21  5	 18 22 12 13  1
22  6	 18 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  828118  613196 

186.1329060
23  13   10633       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 23 21  9
11  4	 12 22 23 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  6	  7  8 21 18 14  6
18  6	 19 14 17 21 23 22
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  6	  8  9 10 23 18 17
22  5	 19 18 23 11 12
23  5	 22 18 21 10 11
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  504245  396563  609555 
 678433  504460  326179  509041  678644  326388  504681 

186.1342980
23  13   10675       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  4	  8 21 17  6
 8  4	  9 23 21  7
 9  3	 10 23  8
10  4	 11 22 23  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  5	  7 21 18 14  6
18  6	 19 14 17 21 23 22
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  5	  7  8 23 18 17
22  6	 19 18 23 10 11 12
23  6	 22 18 21  8  9 10
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  504245  396563  609555 
 678433  504460  326179  509041  678644  326388  504681 

3.351237966
21  12    4215       0
 0 
 1  4	  2 15 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	  1 20 21 11
13  6	 16 17 18 19 14 15
14  5	 15 13 19 21 20
15  6	  2 16 13 14 20  1
16  6	  2  3  4 17 13 15
17  6	  4  5  6 18 13 16
18  6	  6  7  8 19 13 17
19  7	  8  9 10 21 14 13 18
20  5	 15 14 21 12  1
21  6	 20 14 19 10 11 12
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  512557  512331  226750  293557 
 512768  751265  805290  346304  680128 

126.36666
23  14   18435       0
 0 
 1  5	  2 15 20 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 22 23 12
14  3	  1 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  6	 19 21 23 22  1 15
21  6	 19  9 10 11 23 20
22  5	 20 23 13 14  1
23  6	 20 21 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  838891  595046 

122.140
16  10     496       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 16 14  7
 9  3	 10 16  8
10  4	  1 15 16  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  7	 13  6  7  8 16 15 11
15  5	 14 16 10  1 11
16  5	 14  8  9 10 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  575005  575267  329381  329117  574755  328874 

123.136
16  10     504     284
 1   13 14
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  5	  6 16 13 12  4
 6  3	  7 16  5
 7  4	  8 14 16  6
 8  3	  9 14  7
 9  4	 10 15 14  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5 16 14 11
14  7	 13 16  7  8  9 15 11
15  5	 14  9 10  1 11
16  5	 13  5  6  7 14
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  598627  337640  337383  598367  847330  337109 

122.1023
17  10     584       0
 0 
 1  4	  2 11 15 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  5	  7 16 14 13  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 15 17  8
10  3	  1 15  9
11  7	  2  3 12 13 14 15  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6 16 15 11
15  7	 14 16 17  9 10  1 11
16  5	 14  6  7 17 15
17  5	 16  7  8  9 15
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  614989  615232  391878  391621  614758  391395 
 614521 

140.442802
19  11    1385     591
 1   15 12
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  7	  3  4  5 18 15 12 13
15  5	  8 12 14 18  7
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  5  6  7 15
19  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  342507  202415  467631  589291  474418 
 223538  726703  350320 

123.442817
20  11    1606       0
 0 
 1  5	  2 13 12 17 11
 2  3	  3 13  1
 3  5	  4 18 14 13  2
 4  4	  5 20 18  3
 5  3	  6 20  4
 6  4	  7 15 20  5
 7  3	  8 15  6
 8  5	  9 16 12 15  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	  1 17 19 10
12  7	 14 15  8 16 17  1 13
13  5	  2  3 14 12  1
14  5	  3 18 15 12 13
15  7	  7  8 12 14 18 20  6
16  5	  9 19 17 12  8
17  5	  1 12 16 19 11
18  5	 14  3  4 20 15
19  5	 16  9 10 11 17
20  5	 18  4  5  6 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  519678  639708  399068  282110  400682 
 634154  150236  517196   33278 

128.136
17  11    1081    2020
 4   15 12   1 12   3 12  10 15
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 17 14  5
 7  3	  8 17  6
 8  4	  9 15 17  7
 9  3	 10 15  8
10  4	 11 16 15  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6 17 15 12
15  7	 14 17  8  9 10 16 12
16  5	 15 10 11  1 12
17  5	 14  6  7  8 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  598627  337640  337383  598367  847330 
 337109 

0.211701722
17  10     566     284
 1   14 15
 1  4	  2 12 16 10
 2  4	  3 13 12  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 17 15  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  5	 13 14 15 16 12
12  5	  2 13 11 16  1
13  5	  2  3 14 11 12
14  6	  3  4  5 15 11 13
15  7	  5  6  7 17 16 11 14
16  7	 12 11 15 17  9 10  1
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  483813  405753  233957  408266  676480  676161 
 889315 

122.207
18  11    1298       0
 0 
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 17 15  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 17 16 12
16  5	 15 17 18  1 12
17  6	 15  8  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.1024
18  11    1283     810
 1   16 12
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  5	  7 17 15 14  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6 17 16 12
16  7	 15 17 18 10 11  1 12
17  6	 15  6  7  8 18 16
18  5	 17  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.1028
18  11    1252       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 17 15  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 16 18  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 17 16 12
16  7	 15 17 18 10 11  1 12
17  5	 15  7  8 18 16
18  5	 17  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

122.8406
18  11    1262       0
 0 
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  6	 14  5  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.22802
18  11    1279     810
 1   16 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4  5 15 12
15  5	 14  5  6 16 12
16  7	 15  6  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

123.7576
18  11    1280    1188
 1   15 12
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  5	  5 18 14 13  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  5	 13  4 18 15 12
15  7	 14 18  6  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  4  5  6 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  841142  602400  368041  368315 
 602948  367759 

126.200
18  11    1195    2548
 3   15 12   7 15   9 15
 1  5	  2 12 16 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 17 15  8
10  4	 11 18 17  9
11  3	  1 18 10
12  7	  2  3 13 14 15 16  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  7	 14  7  8  9 17 16 12
16  5	 15 17 18  1 12
17  5	 15  9 10 18 16
18  5	 17 10 11  1 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  614989  615232  391878  391621  614758 
 391395  614521 

126.8163
18  11    1303    1344
 1   15 16
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 18 15 14  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6 18 16 12
16  7	 15 18  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

126.8402
18  11    1309    1377
 1   15 16
 1  4	  2 12 17 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  7	  2 13 14 15 16 17  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

122.3700802
20  12    3044    2232
 1   19 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 17 13 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  6 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5  6 13 15
17  6	  7  8 19 18 13  6
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

126.3682802
20  12    3198   11121
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  7 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8 19 18 13  7
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510318  318698  510074  701678 
 627240  399912  519920  287472 

140.1306802
20  12    3252    2184
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  5	  9 17 13 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	 15 16  8 17 18  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 19 16 13 14
16  5	  8 13 15 19  7
17  5	  9 20 18 13  8
18  6	 12  1 13 17 20 11
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  342507  202415  467631  589291 
 474418  223538  726703  350320 

482.1023
19  11    1516       0
 0 
 1  4	  2 12 16 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 17 13  4
 6  3	  7 17  5
 7  6	  8 18 15 14 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 16 19  9
11  3	  1 16 10
12  7	  2  3 13 14 15 16  1
13  6	  3  4  5 17 14 12
14  5	 13 17  7 15 12
15  5	 14  7 18 16 12
16  7	 15 18 19 10 11  1 12
17  5	 13  5  6  7 14
18  5	 15  7  8 19 16
19  5	 18  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  655952  656197  449231  448990  655700 
 449469  448736  655439 

124.442817
21  12    3513    2471
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  5	  4 19 15 14  2
 4  3	  5 19  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3 19 16 13 14
16  7	  8  9 13 15 19 21  7
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  6	 15  3  4  5 21 16
20  5	 17 10 11 12 18
21  5	 19  5  6  7 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

128.442817
21  12    3495    2660
 1   16 13
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 17 13 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	 15 16  9 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4 19 16 13 14
16  7	  8  9 13 15 19 21  7
17  5	 10 20 18 13  9
18  5	  1 13 17 20 12
19  5	 15  4  5 21 16
20  5	 17 10 11 12 18
21  5	 19  5  6  7 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  519678  639708  399068  282110 
 400682  634154  150236  517196   33278 

182.1368180
21  12    3519       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  5	  6 16 13 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  5 16 17 18  1 14
14  5	  2 19 15 13  1
15  5	  5 13 14 19  4
16  5	  6 20 17 13  5
17  7	  9 21 18 13 16 20  8
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	 16  6  7  8 17
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520617  424201  632073  708128 
 520838  338452  530526  708334  338660 

182.3683280
21  11    1839       0
 0 
 1  5	  2 13 12 17 11
 2  4	  3 18 13  1
 3  3	  4 18  2
 4  4	  5 14 18  3
 5  5	  6 15 12 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  5	  9 21 20 19  7
 9  3	 10 21  8
10  4	 11 17 21  9
11  3	  1 17 10
12  7	 14  5 15 16 17  1 13
13  5	  2 18 14 12  1
14  5	  5 12 13 18  4
15  6	  6  7 19 16 12  5
16  5	 17 12 15 19 20
17  7	 11  1 12 16 20 21 10
18  5	 13  2  3  4 14
19  5	  7  8 20 16 15
20  5	  8 21 17 16 19
21  5	 20  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  459131  367817  552137  632331  459326 
 294411  461852  569040  357072  164511 

0.81288362
18  11    1344     810
 1   14 15
 1  4	  2 13 17 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 18 15  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  5	 14 15 16 17 13
13  5	  2 14 12 17  1
14  6	  2  3  4 15 12 13
15  7	  4  5  6 18 16 12 14
16  7	  9 10 17 12 15 18  8
17  6	 13 12 16 10 11  1
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  483813  233957  405753  676161  676480 
 408266  889315 

0.211701962
18  11    1332     810
 1   15 16
 1  4	  2 13 17 11
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  5	 14 15 16 17 13
13  5	  2 14 12 17  1
14  6	  2  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  7	  6  7  8 18 17 12 15
17  7	 13 12 16 18 10 11  1
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  483813  405753  233957  408266  676480 
 676161  889315 

2.490806
19  12    2775    6959
 1   13 16
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  7	  5  6  7 19 17 13 15
17  7	 10 11 18 13 16 19  9
18  5	 11 12  1 13 17
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

122.1031
19  12    2725    9207
 3   16 17  15 16   7 16
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 18 16  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 18 17 13
17  7	 16 18 19 11 12  1 13
18  6	 16  7  8  9 19 17
19  5	 18  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

122.22806
19  12    2726   10342
 1   18 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  6	 15  5  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.207
19  12    2785    8917
 3   16 13   7 16   9 16
 1  5	  2 13 17 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 18 17 13
17  5	 16 18 19  1 13
18  6	 16  9 10 11 19 17
19  5	 18 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.1024
19  12    2782   10343
 1   16 17
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 18 16 15  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 17 19 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 18 17 13
17  7	 16 18 19 11 12  1 13
18  6	 16  7  8  9 19 17
19  5	 18  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  614989  615232  391878  391621 
 614758  391395  614521 

126.7580
19  12    2789    7621
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  6	 16 19 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

126.8168
19  12    2798    6863
 4   16 17   6 16   9 17  11 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

126.8406
19  12    2720    6423
 1   16 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

126.22802
19  12    2802   10996
 4   18 17  16 13   1 18   7 16
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

2.3744362
20  12    3284    8785
 1   13 18
 1  5	  2 14 13 18 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  6	 15 16 17 18  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  7	  6  7  8 19 18 13 16
18  7	 12  1 13 17 19 20 11
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

122.26822
20  12    3253       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  7	 16  6  7  8 19 18 13
18  6	 17 19 20 12  1 13
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.12422
20  12    3378    4158
 1   16 17
 1  5	  2 13 18 20 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  5	 17 19 20  1 13
19  6	 17  9 10 11 20 18
20  5	 19 11 12  1 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.61682
20  12    3333    3969
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

126.489786
20  12    3339       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  5	  7 20 18 13 16
18  7	 10 11 19 13 17 20  9
19  5	 11 12  1 13 18
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

126.504126
20  12    3368       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  7	 15 16 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6  7 17 13 15
17  5	  7  8 18 13 16
18  7	  8  9 10 20 19 13 17
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

126.3686402
21  13    6904   45099
 4    1 14   7 14   3 16   5 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6  7 14 16
18  5	  8 20 19 14  7
19  7	 13  1 14 18 20 21 12
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510318  318698  510074 
 701678  627240  399912  519920  287472 

140.22082
20  12    3322    2754
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  6  7  8 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

196.428
20  12    3278       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 17 20 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  7	 14 18  6  7  8 16 13
16  6	 15  8  9 19 17 13
17  6	 16 19 20 12  1 13
18  5	 14  4  5  6 15
19  5	 16  9 10 20 17
20  5	 19 10 11 12 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.21786
20  12    3310       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 14  3  4  5 15
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

196.22082
20  12    3344       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  5	 15  7  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 14  3  4  5 15
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

482.1028
20  12    3298       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  5	  8 16 15 18  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  5	 14 18  7 16 13
16  6	 15  7  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  5  6  7 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

486.1023
20  12    3262       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  5	  9 19 16 15  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  6	 14 18  7  8 16 13
16  5	 15  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  5  6  7 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

496.188
20  12    3054    8176
 3   15 13   1 13   3 13
 1  5	  2 13 17 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 18 14  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  4	 11 19 16  9
11  4	 12 20 19 10
12  3	  1 20 11
13  7	  2  3 14 15 16 17  1
14  6	  3  4  5 18 15 13
15  7	 14 18  7  8  9 16 13
16  6	 15  9 10 19 17 13
17  5	 16 19 20  1 13
18  5	 14  5  6  7 15
19  5	 16 10 11 20 17
20  5	 19 11 12  1 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

124.460817
22  13    8180    7371
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  5	  4 20 16 15  2
 4  3	  5 20  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  5	  3 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  6	 10 11 21 19 14  9
19  5	  1 14 18 21 13
20  6	 16  3  4  5 22 17
21  5	 18 11 12 13 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

124.1306817
22  13    8180    7371
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  5	  4 20 16 15  2
 4  3	  5 20  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  5	  3 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  5	 10 21 19 14  9
19  6	 13  1 14 18 21 12
20  6	 16  3  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.460817
22  13    8272    9828
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  6	 10 11 21 19 14  9
19  5	  1 14 18 21 13
20  5	 16  4  5 22 17
21  5	 18 11 12 13 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.1306817
22  13    8272    9828
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 14 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  9 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	  8  9 14 16 20 22  7
18  5	 10 21 19 14  9
19  6	 13  1 14 18 21 12
20  5	 16  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  519678  639708  399068 
 282110  400682  634154  150236  517196   33278 

128.3700802
22  13    8105    7323
 1   21 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  5	  8 18 14 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  7 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  5	  7 14 16 20  6
18  6	  8  9 21 19 14  7
19  7	 13  1 14 18 21 22 12
20  5	 16  4  5  6 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  567792  440602  685338 
 803312  436923  311792  932122  178875   58864 

140.1310462
22  13    8281    6678
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  6	  9 21 18 14 17  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  5	  8 14 16 20  7
18  5	 19 14  8 21 22
19  6	 13  1 14 18 22 12
20  5	 16  5  6  7 17
21  5	  9 10 22 18  8
22  6	 19 18 21 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  453040  332003  576739 
 692656  453260  244257  821475  453477  244476 

142.1324802
22  13    8242   33838
 4    1 19   8 18  10 18  12 19
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 17 20  6
 8  5	  9 18 14 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4 22 20 17 14 15
17  5	  8 14 16 20  7
18  6	  9 10 21 19 14  8
19  6	 13  1 14 18 21 12
20  5	 16 22  6  7 17
21  5	 18 10 11 12 19
22  5	 16  4  5  6 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  516589  738912  516824 
 305760  383266  643362  305986  511052  517060 

149.442806
22  13    7586    9626
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  5	 11 18 14 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17 10 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4 22 20 17 14 15
17  6	  9 10 14 16 20  8
18  5	 11 21 19 14 10
19  5	  1 14 18 21 13
20  6	 16 22  6  7  8 17
21  5	 18 11 12 13 19
22  5	 16  4  5  6 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  516589  738912  516824 
 305760  383266  643362  305986  511052  517060 

186.504480
22  13    8322       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  4	 12 22 18 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	 16  6 17 18 19  1 15
15  5	  2 20 16 14  1
16  6	  5  6 14 15 20  4
17  6	  7  8 21 18 14  6
18  7	 11 22 19 14 17 21 10
19  5	  1 14 18 22 13
20  5	 15  2  3  4 16
21  5	 17  8  9 10 18
22  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520617  424201  632073 
 708128  520838  338452  530526  708334  338660 

200.1324802
22  13    8282   38602
 4    1 19   8 18  10 18  12 19
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  5	  9 18 14 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2 20 16 14  1
16  7	  5 21 17 14 15 20  4
17  5	  8 14 16 21  7
18  6	  9 10 22 19 14  8
19  6	 13  1 14 18 22 12
20  5	 15  2  3  4 16
21  5	 16  5  6  7 17
22  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520617  708128  520838 
 338452  424201  632073  708334  338660  530526 

128.442819
23  13    9252   11988
 1   20 17
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 23 22  6
 8  3	  9 23  7
 9  4	 10 17 23  8
10  5	 11 18 14 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	 16 17 10 18 19  1 15
15  5	  2  3 16 14  1
16  6	  3  4 20 17 14 15
17  7	 10 14 16 20 22 23  9
18  5	 11 21 19 14 10
19  5	  1 14 18 21 13
20  5	 16  4  5 22 17
21  5	 18 11 12 13 19
22  6	 20  5  6  7 23 17
23  5	 22  7  8  9 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  570817  818625  695949 
 448141  440569  692473  573285  563247  328549  210573 

182.3701280
23  13    8923       0
 0 
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  5	 10 22 18 21  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 16  5 17 18 19  1 15
15  5	  2 20 16 14  1
16  5	  5 14 15 20  4
17  6	  6  7 21 18 14  5
18  6	 19 14 17 21  9 22
19  7	 13  1 14 18 22 23 12
20  5	 15  2  3  4 16
21  5	  7  8  9 18 17
22  5	 10 23 19 18  9
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  584104  450816  712960 
 780823  584349  393760  578647  781082  394036  191140 

182.3711780
23  13    9184   17022
 1   22 18
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  3	  4 20  2
 4  4	  5 16 20  3
 5  5	  6 17 14 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 22 18 21  7
 9  3	 10 22  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 16  5 17 18 19  1 15
15  5	  2 20 16 14  1
16  5	  5 14 15 20  4
17  5	  6 21 18 14  5
18  6	 19 14 17 21  8 22
19  7	 13  1 14 18 22 23 12
20  5	 15  2  3  4 16
21  5	  6  7  8 18 17
22  6	  9 10 23 19 18  8
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  584104  450816  712960 
 780823  584349  393760  578647  781082  394036  191140 

184.511206
22  12    4112       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	  1 18 21 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  7	  8  9 22 21 18 13  7
18  5	  1 13 17 21 12
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17 22 11 12 18
22  5	 17  9 10 11 21
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  740995  514745  299645 
 513310  710018  646005  368501  709813  513109 

184.3682806
22  12    4112       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 20 19  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 21 17  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 14 15 16  7 17 18  1
14  5	  2 19 15 13  1
15  5	 16 13 14 19 20
16  6	  6  7 13 15 20  5
17  5	  8 21 18 13  7
18  7	 12  1 13 17 21 22 11
19  5	  2  3 20 15 14
20  6	 16 15 19  3  4  5
21  5	 17  8  9 22 18
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  299645  514745  740995 
 710018  513310  368501  646005  709813  513109 

186.1308120
22  12    4424       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 22 16  7
 9  3	 10 22  8
10  5	 11 21 20 22  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  6 16 17 18  1 14
14  5	  2 19 15 13  1
15  6	  5  6 13 14 19  4
16  7	  7  8 22 20 17 13  6
17  5	 18 13 16 20 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3  4 15
20  5	 17 16 22 10 21
21  5	 18 17 20 10 11
22  5	  8  9 10 20 16
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  459131  552137  367817  294411 
 459326  632331  461852  357072  569040  164511 

186.3683280
22  12    4424       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  3	  4 19  2
 4  4	  5 15 19  3
 5  3	  6 15  4
 6  5	  7 16 13 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  5	 10 22 21 20  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  7	 15  6 16 17 18  1 14
14  5	  2 19 15 13  1
15  6	  5  6 13 14 19  4
16  6	  7  8 20 17 13  6
17  5	 18 13 16 20 21
18  7	 12  1 13 17 21 22 11
19  5	 14  2  3  4 15
20  5	  8  9 21 17 16
21  5	  9 22 18 17 20
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  459131  367817  552137  632331 
 459326  294411  461852  569040  357072  164511 

197.1307280
22  12    4238       0
 0 
 1  5	  2 14 13 18 12
 2  4	  3 19 14  1
 3  4	  4 22 19  2
 4  3	  5 22  3
 5  4	  6 15 22  4
 6  3	  7 15  5
 7  5	  8 16 13 15  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  4	 11 21 20  9
11  4	 12 18 21 10
12  3	  1 18 11
13  7	 15  7 16 17 18  1 14
14  5	  2 19 15 13  1
15  7	  6  7 13 14 19 22  5
16  6	  8  9 20 17 13  7
17  5	 18 13 16 20 21
18  6	 12  1 13 17 21 11
19  5	 14  2  3 22 15
20  5	  9 10 21 17 16
21  5	 18 17 20 10 11
22  5	 19  3  4  5 15
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514537  710018  513310  299645 
 514745  740995  709813  368501  646005  513109 

2.1325780
21  13    7086   15066
 1   14 16
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  7	  8  9 18 14 16 20  7
18  6	  9 10 21 19 14 17
19  6	 13  1 14 18 21 12
20  5	 16  5  6  7 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

2.211701962
20  12    3427    2471
 1   13 18
 1  4	  2 14 19 12
 2  4	  3 15 14  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  6	 15 16 17 18 19 14
14  5	  2 15 13 19  1
15  5	  2  3 16 13 14
16  6	  3  4  5 17 13 15
17  6	  5  6  7 18 13 16
18  7	  7  8  9 20 19 13 17
19  7	 14 13 18 20 11 12  1
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  490971  491236  246362  246110 
 490705  728408  728666  967126 

122.23346
21  13    6997   18833
 1   19 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  6	 16  5  6  7 18 14
18  7	 17  7  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

122.61866
21  13    6910   18109
 3   18 14  16 14   2 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  6	 16  5  6  7 18 14
18  6	 17  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

122.1368366
21  13    6940   30198
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

126.7647
21  13    7181   20989
 2   17 14   8 17
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  5	 13 19 18 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7  8 20 18 14
18  6	 17 20 21 12 19 14
19  5	 18 12 13  1 14
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

126.8172
21  13    7116   20020
 1   17 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 20 21  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6 21 20 18 14
18  7	 17 20 10 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17 21  8  9 10 18
21  5	 17  6  7  8 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  633393  633635  398005 
 397753  633141  858546  397482  188736 

126.8946
21  13    7206   20757
 3   17 14  19 18   8 17
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

126.12426
21  13    7161    8316
 1   17 18
 1  5	  2 14 19 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 10 20 19 14
19  5	 18 20 21  1 14
20  6	 18 10 11 12 21 19
21  5	 20 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.26822
21  13    7157   29831
 3   19 18  17 14   1 19
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.61686
21  13    6993    7938
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

126.454806
21  13    7170   12501
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  7	  7  8  9 21 19 14 17
19  6	 12 20 14 18 21 11
20  5	 12 13  1 14 19
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

126.490086
21  13    7178    8316
 1   19 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8 21 19 14 17
19  7	 11 12 20 14 18 21 10
20  5	 12 13  1 14 19
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

126.504366
21  13    6954       0
 0 
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  6	  5  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  7	  9 10 11 21 20 14 18
20  5	  1 14 19 21 13
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

126.1368362
21  13    7238   22196
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  6	 13  1 14 19 21 12
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

186.1031
21  13    7154   37658
 4   17 18  16 14   7 16   8 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  4	  8 17 16  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  6	 15 19  6  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

186.22806
21  13    7216   25729
 4   18 14  16 17  15 14   1 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  6	 15 20  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

196.431
21  13    6926   31628
 1   17 16
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  6	 16  8  9 20 18 14
18  6	 17 20 21 13  1 14
19  5	 15  4  5  6 16
20  6	 17  9 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.22086
21  13    6913   11556
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

482.1031
21  13    7117   23041
 1   20 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.1024
21  13    7092   29314
 1   17 18
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  6	 15 19  7  8 17 14
17  5	 16  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.1028
21  13    6941   23876
 4   17 14  20 18   8 17   9 20
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  6	 15 19  7  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

486.22802
21  13    7133   18897
 1   17 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

496.428
21  13    7130   26239
 3   16 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 20 17  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 18 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19  7  8  9 17 14
17  6	 16  9 10 20 18 14
18  6	 17 20 21 13  1 14
19  5	 15  5  6  7 16
20  5	 17 10 11 21 18
21  5	 20 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

0.57730082
20  11    1710       0
 0 
 1  5	  2 14 13 20 11
 2  4	  3 18 14  1
 3  3	  4 18  2
 4  4	  5 15 18  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	  1 20 10
12  5	 15 16 17 13 14
13  5	 12 17 20  1 14
14  6	  2 18 15 12 13  1
15  7	  5  6 16 12 14 18  4
16  7	  6  7  8 19 17 12 15
17  5	 13 12 16 19 20
18  5	 14  2  3  4 15
19  6	  8  9 10 20 17 16
20  6	 10 11  1 13 17 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  469554  652751  604876  335564  282052 
 469344  469891  333010  599250 

124.1324817
23  14   17148  133573
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  6	 10 11 22 20 15  9
20  6	 14  1 15 19 22 13
21  6	 17  3  4  5 23 18
22  5	 19 11 12 13 20
23  5	 21  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519678  639708 
 399068  282110  400682  634154  150236  517196   33278 

126.26408
22  13    8812   10997
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 22 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  619099  836309  619346 
 405205  404963  618871  193104  404720  618631 

128.22156
22  13    8621   15122
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  5	 10 22 18 17  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5 20 17 14
17  7	 16 20  7  8  9 18 14
18  6	 17  9 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  5  6  7 17
21  5	 18 22 11 12 19
22  5	 18  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  559684  740016  559889 
 383646  383443  559477  383864  383229  205150 

140.25862
22  13    8464    8289
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  6	 17  8  9 21 19 14
19  6	 18 21 22 13  1 14
20  5	 16  6  7  8 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

142.1324806
23  14   17466  125583
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 23 17  3
 5  3	  6 23  4
 6  4	  7 21 23  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4 23 21 18 15 16
18  6	  8  9 15 17 21  7
19  6	 10 11 22 20 15  9
20  6	 14  1 15 19 22 13
21  5	 17 23  6  7 18
22  5	 19 11 12 13 20
23  5	 17  4  5  6 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  516589  738912 
 516824  305760  383266  643362  305986  511052  517060 

188.22096
22  13    8455       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  5	  6 21 16 20  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  6	 15 20  5 21 17 14
17  7	 16 21  7  8  9 18 14
18  6	 17  9 10 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  3  4  5 16
21  5	 16  5  6  7 17
22  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  617968  738998  497334 
 380400  494878  738590  626544  253622  617548 

196.22322
22  13    8541       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 21 22  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  6	 18 22 10 11 12 19
22  5	 18  8  9 10 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

482.1148
22  13    8663   12258
 1   20 18
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  7	 17 20 21 22 13  1 14
19  5	 15  5  6  7 16
20  5	 17  8  9 21 18
21  6	 20  9 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

486.12422
22  13    8623       0
 0 
 1  5	  2 14 19 22 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	  1 22 12
14  7	  2 15 16 17 18 19  1
15  6	  2  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22  1 14
20  5	 15  4  5  6 16
21  6	 18 10 11 12 22 19
22  5	 21 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

677.188
22  13    7855    6264
 1   15 16
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 22 19  6
 8  3	  9 22  7
 9  4	 10 16 22  8
10  4	 11 17 16  9
11  4	 12 20 17 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19 22  9 10 17 14
17  6	 16 10 11 20 18 14
18  5	 17 20 21  1 14
19  6	 15  5  6  7 22 16
20  5	 17 11 12 21 18
21  5	 20 12 13  1 18
22  5	 19  7  8  9 16
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  396329  828118 

124.1310477
24  14   20833   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 24 21  4
 6  3	  7 24  5
 7  4	  8 18 24  6
 8  3	  9 18  7
 9  6	 10 22 19 15 18  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 24  7
19  5	 20 15  9 22 23
20  6	 14  1 15 19 23 13
21  6	 17  3  4  5 24 18
22  5	 10 11 23 19  9
23  6	 20 19 22 11 12 13
24  5	 21  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568880  688877 
 444141  327216  568647  796088  203501  568413  795853   81456 

184.3686406
23  13    9034    7371
 1   19 14
 1  5	  2 15 14 19 13
 2  4	  3 20 15  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  5	  8 18 14 17  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  7	 15 16 17  7 18 19  1
15  5	  2 20 16 14  1
16  5	 17 14 15 20 21
17  6	  6  7 14 16 21  5
18  5	  8 22 19 14  7
19  7	 13  1 14 18 22 23 12
20  5	  2  3 21 16 15
21  6	 17 16 20  3  4  5
22  6	 18  8  9 10 23 19
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  514537  299645  514745 
 740995  710018  513310  368501  646005  709813  513109 

186.1326120
24  14   21240       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 24 18  7
 9  3	 10 24  8
10  4	 11 22 24  9
11  5	 12 23 19 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  7	  7  8 24 22 19 15  6
19  6	 20 15 18 22 11 23
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  5	 11 19 18 24 10
23  5	 20 19 11 12 13
24  5	 18  8  9 10 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  712960 
 450816  393760  584349  780823  578647  394036  781082  191140 

188.1324817
24  14   20666  109952
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  5	  5 22 17 21  3
 5  4	  6 24 22  4
 6  3	  7 24  5
 7  4	  8 18 24  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 16 17 18  9 19 20  1
16  5	  2 21 17 15  1
17  6	 18 15 16 21  4 22
18  7	  8  9 15 17 22 24  7
19  6	 10 11 23 20 15  9
20  6	 14  1 15 19 23 13
21  5	  2  3  4 17 16
22  5	  5 24 18 17  4
23  5	 19 11 12 13 20
24  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  780823 
 584349  393760  450816  712960  781082  394036  578647  191140 

209.1324802
24  14   20986  114213
 4    1 20   9 19  11 19  13 20
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  5	  5 24 17 21  3
 5  3	  6 24  4
 6  4	  7 22 24  5
 7  3	  8 22  6
 8  4	  9 18 22  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 16 17 18  9 19 20  1
16  5	  2 21 17 15  1
17  7	 18 15 16 21  4 24 22
18  5	  9 15 17 22  8
19  6	 10 11 23 20 15  9
20  6	 14  1 15 19 23 13
21  5	  2  3  4 17 16
22  6	 18 17 24  6  7  8
23  5	 19 11 12 13 20
24  5	 22 17  4  5  6
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  619981  775803 
 510840  375245  508159  745727  739192  199297  620597  265080 

2.211701966
21  13    7294    7371
 1   14 19
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  6	  2  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  7	  8  9 10 21 20 14 18
20  7	 15 14 19 21 12 13  1
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  490971  491236  246362 
 246110  490705  728408  728666  967126 

126.1368366
22  14   15180  103729
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  7	  9 10 11 22 21 15 19
21  6	 14  1 15 20 22 13
22  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  692740  692971 
 450334  269951  269692  465140  692522  622657 

2.226173962
22  13    8961       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 20 22 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  5	  2  3 17 14 15
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  7	  7  8  9 21 20 14 18
20  7	 15 14 19 21 22 13  1
21  6	 19  9 10 11 22 20
22  5	 21 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  404715  142725 
 143001  405282  668301  668020  923129  922853 

122.3711966
23  14   17542   48370
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  6	  8  9 22 21 15 19
21  7	 14  1 15 20 22 23 13
22  6	 20  9 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

126.68886
23  14   18512   50882
 1   21 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  7	 19 21 22 23 14  1 15
21  5	 19  9 10 22 20
22  6	 21 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

126.454572
23  14   18486       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  5	  6 23 18 17  4
 6  3	  7 23  5
 7  4	  8 22 23  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5 23 22 19 15 17
19  7	 10 11 20 15 18 22  9
20  6	 11 12 13 21 15 19
21  5	 13 14  1 15 20
22  6	 18 23  7  8  9 19
23  5	 18  5  6  7 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  748244 
 511748  339572  339332  521435  747779  111091  111338 

126.458826
23  14   18476       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  5	 14 21 20 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  6	 15 19 22 23 13 21
21  5	 14  1 15 20 13
22  6	  9 10 11 23 20 19
23  5	 11 12 13 20 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767583  767794 
 502671  328411  328180  517419  767371  263408  446514 

126.745566
23  14   18337       0
 0 
 1  6	  2 16 15 21 23 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  7	  9 10 11 22 21 15 19
21  5	 23  1 15 20 22
22  6	 11 12 13 23 21 20
23  5	 13 14  1 21 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

126.1325768
23  14   18546   63213
 2   18 15  20 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 22 18  5
 7  3	  8 22  6
 8  4	  9 19 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6 22 19 15 17
19  7	  9 10 20 15 18 22  8
20  6	 10 11 23 21 15 19
21  6	 14  1 15 20 23 13
22  5	 18  6  7  8 19
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785909  786127 
 546578  354939  354678  546009  785685  124405  720963 

126.1400762
23  14   18639   24894
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  5	  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  7	  8  9 23 22 21 15 19
21  6	 14  1 15 20 22 13
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

128.25876
23  14   18279   57275
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  7	 17 21  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  6	 19 22 23 14  1 15
21  5	 17  5  6  7 18
22  6	 19 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

149.22086
23  14   18219   41026
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 23 17  4
 6  3	  7 23  5
 7  4	  8 21 23  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  4	 11 19 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5 23 21 18 15
18  6	 17 21  9 10 19 15
19  6	 18 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17 23  7  8  9 18
22  5	 19 11 12 13 20
23  5	 17  5  6  7 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

186.23346
23  14   18586   23976
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  6	 16 21  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4  5 17
22  6	 19 23 11 12 13 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

186.61866
23  14   18374   49646
 1   17 18
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  6	 16 21  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

257.431
23  14   18340   89244
 3   18 15  16 17   9 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 22 20  5
 7  3	  8 22  6
 8  4	  9 17 22  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 23 21 11
13  3	 14 23 12
14  4	  1 19 23 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20 22  8  9 18 15
18  6	 17  9 10 21 19 15
19  6	 18 21 23 14  1 15
20  6	 16  4  5  6 22 17
21  6	 18 10 11 12 23 19
22  5	 20  6  7  8 17
23  5	 21 12 13 14 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

486.22926
23  14   17811    6318
 1   17 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  6	 16 21  6  7 18 15
18  6	 17  7  8  9 19 15
19  7	 18  9 10 23 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  4  5  6 17
22  5	 19 23 12 13 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

546.389
23  14   18357   23976
 1   19 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 22 16  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 17 20  6
 8  4	  9 18 17  7
 9  4	 10 23 18  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 19 21 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4 22 20 17 15
17  6	 16 20  7  8 18 15
18  7	 17  8  9 23 21 19 15
19  6	 18 21 13 14  1 15
20  5	 16 22  6  7 17
21  6	 18 23 11 12 13 19
22  5	 16  4  5  6 20
23  5	 18  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  396568 
 612750  612970  397017  612512  613196  396329  828118 

667.1028
23  14   17826   69166
 1   17 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  5	 10 18 17 22  8
10  4	 11 21 18  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4  5 20 17 15
17  6	 16 20 22  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 23 13 14  1 15
20  6	 16  5  6  7 22 17
21  5	 18 10 11 23 19
22  5	 20  7  8  9 17
23  5	 21 11 12 13 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

0.174369782
22  12    4364       0
 0 
 1  6	  2 19 15 14 21 12
 2  3	  3 19  1
 3  4	  4 16 19  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 21 22 10
12  3	  1 21 11
13  5	 17 18 14 15 16
14  5	  1 15 13 18 21
15  5	 16 13 14  1 19
16  7	  4  5 17 13 15 19  3
17  7	  5  6  7 20 18 13 16
18  6	 14 13 17 20 22 21
19  5	 16 15  1  2  3
20  6	  7  8  9 22 18 17
21  6	 12  1 14 18 22 11
22  6	 21 18 20  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  622087  547123  810381  810637 
 539336  400903 1014273  289480  289075  175623 

126.26829
24  14   22495   29012
 1   18 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 23 18 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  4	 10 19 21  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 24 22 11
13  3	 14 24 12
14  4	  1 20 24 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6 23 21 19 15
19  7	 18 21  9 10 22 20 15
20  6	 19 22 24 14  1 15
21  5	 18 23  8  9 19
22  6	 19 10 11 12 24 20
23  5	 18  6  7  8 21
24  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  487759  487526 
 705743  705981  488006  276933  706244  277191  893504   74298 

186.1379460
25  14   25578       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 24 22  9
11  4	 12 25 24 10
12  4	 13 23 25 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  6	  7  8 22 19 15  6
19  7	 20 15 18 22 24 25 23
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  6	  8  9 10 24 19 18
23  5	 20 19 25 12 13
24  5	 10 11 25 19 22
25  5	 23 19 24 11 12
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  513439  407787 
 624875  707051  514697  315894  513090  770728  270006  641889 
 394081 

483.3927606
25  14   23226       0
 0 
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 21 16  2
 4  4	  5 22 21  3
 5  4	  6 18 22  4
 6  3	  7 18  5
 7  5	  8 19 15 18  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 24 23 10
12  4	 13 25 24 11
13  3	 14 25 12
14  4	  1 20 25 13
15  7	 16 17 18  7 19 20  1
16  6	  2  3 21 17 15  1
17  5	 18 15 16 21 22
18  6	  6  7 15 17 22  5
19  6	  8  9 23 20 15  7
20  7	  1 15 19 23 24 25 14
21  5	  3  4 22 17 16
22  5	 18 17 21  4  5
23  6	 19  9 10 11 24 20
24  5	 23 11 12 25 20
25  5	 24 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  505382  292222 
 505143  723328  687760  505570  366722  635010  687941  505765 
 322356 

126.469626
24  14   23005       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 23 24 12
14  4	  1 21 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  6	 21 15 19 22 24 23
21  5	  1 15 20 23 14
22  6	  9 10 11 24 20 19
23  5	 21 20 24 13 14
24  6	 23 20 22 11 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  534896  534650 
 745714  745955  535137  330216  329972  330461  127340  129633 

122.174333962
25  14   25963       0
 0 
 1  5	  2 17 16 24 14
 2  4	  3 18 17  1
 3  4	  4 19 18  2
 4  3	  5 19  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  3	  9 21  7
 9  4	 10 23 21  8
10  3	 11 23  9
11  4	 12 25 23 10
12  3	 13 25 11
13  4	 14 24 25 12
14  3	  1 24 13
15  7	 18 19 20 21 22 16 17
16  5	 15 22 24  1 17
17  5	  2 18 15 16  1
18  5	  2  3 19 15 17
19  6	  3  4  5 20 15 18
20  6	  5  6  7 21 15 19
21  7	  7  8  9 23 22 15 20
22  6	 16 15 21 23 25 24
23  6	  9 10 11 25 22 21
24  6	 14  1 16 22 25 13
25  6	 24 22 23 11 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  647638  518387 
 719091  877940  878138  731817  505513  375254  244393  241907 
 104918 

0.262728122
19  11    1438     810
 1   17 16
 1  5	  2 14 13 19 11
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 18 15  3
 5  3	  6 18  4
 6  4	  7 16 18  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	  1 19 10
12  5	 15 16 17 13 14
13  5	 12 17 19  1 14
14  5	  2 15 12 13  1
15  7	  2  3  4 18 16 12 14
16  7	  7  8 17 12 15 18  6
17  7	  8  9 10 19 13 12 16
18  5	 15  4  5  6 16
19  5	 10 11  1 13 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  486887  413381  246247  420102  680291 
 680568  621643  620427 

122.8182
20  12    3225       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 19 20  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  7	 15  5  6 20 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16 20  8  9 17
20  5	 16  6  7  8 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  633393  633635  398005  397753 
 633141  858546  397482  188736 

122.62402
20  12    3127       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  7	 16  6  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

140.8402
20  12    3208    3848
 1   16 13
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  6  7  8 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

182.1040
20  12    2916    8833
 3   16 13   1 13   3 13
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  5	  7 16 15 18  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  5	 14 18  6 16 13
16  7	 15  6  7  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  4  5  6 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.1023
20  12    3144       0
 0 
 1  4	  2 13 17 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 18 14  3
 5  3	  6 18  4
 6  4	  7 15 18  5
 7  3	  8 15  6
 8  5	  9 19 16 15  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 17 20 10
12  3	  1 17 11
13  7	  2  3 14 15 16 17  1
14  5	  3  4 18 15 13
15  7	 14 18  6  7  8 16 13
16  5	 15  8 19 17 13
17  7	 16 19 20 11 12  1 13
18  5	 14  4  5  6 15
19  5	 16  8  9 20 17
20  5	 19  9 10 11 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  655952  656197  449231  448990 
 655700  449469  448736  655439 

196.8402
20  12    3230       0
 0 
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  4	  4 19 14  2
 4  3	  5 19  3
 5  4	  6 15 19  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3 19 15 13
15  7	 14 19  5  6  7 16 13
16  5	 15  7  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 14  3  4  5 15
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

140.3682802
22  13    7870    6450
 1   17 14
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  5	  9 18 14 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	 16 17  8 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  5	  8 14 16 20  7
18  5	  9 21 19 14  8
19  7	 13  1 14 18 21 22 12
20  5	 16  5  6  7 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  567792  440602  685338 
 803312  436923  311792  932122  178875   58864 

0.211738082
20  12    3274    2471
 1   17 16
 1  4	  2 14 18 12
 2  4	  3 15 14  1
 3  4	  4 19 15  2
 4  3	  5 19  3
 5  4	  6 16 19  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  5	 15 16 17 18 14
14  5	  2 15 13 18  1
15  6	  2  3 19 16 13 14
16  7	  6  7 17 13 15 19  5
17  7	  7  8  9 20 18 13 16
18  7	 14 13 17 20 11 12  1
19  5	 15  3  4  5 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  486887  246247  420102  680291 
 680568  413381  621643  620427 

0.262728362
20  12    3241    2471
 1   18 17
 1  5	  2 15 14 20 12
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 19 16  4
 6  3	  7 19  5
 7  4	  8 17 19  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 20 18 10
12  3	  1 20 11
13  5	 16 17 18 14 15
14  5	 13 18 20  1 15
15  6	  2  3 16 13 14  1
16  7	  3  4  5 19 17 13 15
17  7	  8  9 18 13 16 19  7
18  7	  9 10 11 20 14 13 17
19  5	 16  5  6  7 17
20  5	 11 12  1 14 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  486887  413381  246247  420102 
 680291  680568  621643  620427 

2.504980
21  13    6789    7371
 1   18 17
 1  5	  2 15 14 19 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  6	 16 17 18 19  1 15
15  5	  2  3 16 14  1
16  7	  3  4  5 20 17 14 15
17  7	  8  9 18 14 16 20  7
18  7	  9 10 11 21 19 14 17
19  5	  1 14 18 21 13
20  5	 16  5  6  7 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

122.22820
21  13    6833   28061
 1   18 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  7	 16  5  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  397753  188736  397482 
 633141  633393  398005  858546  633635 

122.62822
21  13    6822   25665
 3   19 18   6 18   8 18
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  7	 17  6  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

122.454580
21  13    6823   25367
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  7	  9 10 19 14 17 21  8
19  6	 10 11 12 20 14 18
20  5	 12 13  1 14 19
21  5	 17  6  7  8 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  759294  759519  522008 
 323195  322938  519377  759068  122363 

126.490802
21  13    6978   13179
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  7	  6  7  8 21 19 14 17
19  7	 11 12 20 14 18 21 10
20  5	 12 13  1 14 19
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

128.8416
21  13    6839   18948
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 20 16  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5 20 17 14
17  7	 16 20  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  5  6  7 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

140.8164
20  12    3351    4704
 1   20 17
 1  4	  2 13 18 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 19 15  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  7	  2 14 15 16 17 18  1
14  5	  2  3  4 15 13
15  7	 14  4  5  6 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  6  7 20 16
20  6	 16 19  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  669160  759529  483021  409064 
 475389  755928  204407  204105 

140.8406
21  13    6840   18039
 4   16 14   2 14   4 16   6 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  6	 16 20  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  6  7  8 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

140.22802
21  13    6901   23828
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

196.207
21  13    6827   31607
 3   17 14   8 17  10 17
 1  5	  2 14 18 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  7	 16  8  9 10 20 18 14
18  5	 17 20 21  1 14
19  5	 15  4  5  6 16
20  6	 17 10 11 12 21 18
21  5	 20 12 13  1 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.1024
21  13    6857   31415
 1   17 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  5	 16  8 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.1028
21  13    6649   30746
 3   17 14  20 17   8 17
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19  6  7  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  4  5  6 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

196.8406
21  13    6620    4074
 2   16 14   5 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 15  3  4  5 16
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

196.22802
21  13    6883   20793
 3   15 16  17 14   5 16
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

496.1023
21  13    6773   25624
 3   16 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  7	 15 19  7  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  655952  656197  449231 
 448990  655700  449469  448736  655439 

122.69602
22  13    8318   11556
 1   20 19
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 20 18  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  7	 17  6  7  8 20 19 14
19  7	 18 20 21 22 13  1 14
20  5	 18  8  9 21 19
21  6	 20  9 10 11 22 19
22  5	 21 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  595558  842472  595816 
 360161  359915  595318  359654  595046  838891 

126.12842
22  13    8428    8289
 1   19 14
 1  5	  2 14 19 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8 22 20 19 14
19  5	 18 20 21  1 14
20  7	 18 22 10 11 12 21 19
21  5	 20 12 13  1 19
22  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  383443  205150  383229 
 559477  559684  383646  559889  383864  740016 

140.61682
22  13    8113    7938
 1   17 14
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  7	 15  4  5  6 20 17 14
17  5	 16 20  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

140.536402
23  14   17128   45242
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  5	  9 19 15 18  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	 17 18  8 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 21 18 15 16
18  5	  8 15 17 21  7
19  7	  9 10 23 22 20 15  8
20  5	  1 15 19 22 14
21  5	 17  5  6  7 18
22  6	 19 23 12 13 14 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  453040  332003 
 576739  692656  453260  244257  821475  244476  453477 

182.1107
22  13    7514   26770
 3   17 14   1 14   3 14
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  5	  7 17 16 19  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 18 22 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  5	 15 19  6 17 14
17  7	 16  6  7  8 20 18 14
18  7	 17 20 21 22 13  1 14
19  5	 15  4  5  6 16
20  6	 17  8  9 10 21 18
21  5	 20 10 11 22 18
22  5	 21 11 12 13 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

196.12422
22  13    8338       0
 0 
 1  5	  2 14 19 22 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	  1 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22  1 14
20  5	 15  3  4  5 16
21  6	 18 10 11 12 22 19
22  5	 21 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

196.61682
22  13    8159       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 15  3  4  5 16
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

196.504362
22  13    8227       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  7	 16 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  7	  5  6 17 14 15 21  4
17  5	  6  7 18 14 16
18  6	  7  8  9 19 14 17
19  7	  9 10 11 22 20 14 18
20  5	  1 14 19 22 13
21  5	 15  2  3  4 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

257.1023
22  13    8207   11556
 1   15 16
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  3	  6 19  4
 6  4	  7 21 19  5
 7  3	  8 21  6
 8  4	  9 16 21  7
 9  5	 10 20 17 16  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  7	 15 19 21  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 22 12 13  1 14
19  6	 15  4  5  6 21 16
20  5	 17  9 10 22 18
21  5	 19  6  7  8 16
22  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  828118  396329 

1322.1028
22  13    7991       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 22 15  4
 6  3	  7 22  5
 7  4	  8 19 22  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 18 21 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  7	  3  4  5 22 19 16 14
16  5	 15 19  8 17 14
17  6	 16  8  9 20 18 14
18  7	 17 20 21 12 13  1 14
19  5	 15 22  7  8 16
20  5	 17  9 10 21 18
21  5	 20 10 11 12 18
22  5	 15  5  6  7 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  599538  599749  412254 
 412040  599333  412474  411836  599124  599962 

124.511217
24  14   19850   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 22 24 12
14  4	  1 20 22 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  7	 10 11 24 22 20 15  9
20  5	  1 15 19 22 14
21  6	 17  3  4  5 23 18
22  5	 19 24 13 14 20
23  5	 21  5  6  7 18
24  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568880  688877 
 444141  327216  568647  796088  203501  795853   81456  568413 

124.3682817
24  14   19850   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  5	  4 21 17 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 18 23  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  4	 11 22 19  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	 17 18  9 19 20  1 16
16  5	  2  3 17 15  1
17  5	  3 21 18 15 16
18  7	  8  9 15 17 21 23  7
19  5	 10 22 20 15  9
20  7	 14  1 15 19 22 24 13
21  6	 17  3  4  5 23 18
22  5	 19 10 11 24 20
23  5	 21  5  6  7 18
24  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  506348  723320 
 723547  506577  292216  506102  723770  291974  506815  505870 

186.505320
24  14   20466       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  3	  8 18  6
 8  4	  9 24 18  7
 9  3	 10 24  8
10  4	 11 22 24  9
11  4	 12 19 22 10
12  4	 13 23 19 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	 17  6 18 19 20  1 16
16  5	  2 21 17 15  1
17  6	  5  6 15 16 21  4
18  7	  7  8 24 22 19 15  6
19  7	 12 23 20 15 18 22 11
20  5	  1 15 19 23 14
21  5	 16  2  3  4 17
22  5	 18 24 10 11 19
23  5	 19 12 13 14 20
24  5	 18  8  9 10 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  584104  712960 
 450816  393760  584349  780823  578647  394036  781082  191140 

197.504480
24  14   20142       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  4	  4 24 21  2
 4  3	  5 24  3
 5  4	  6 17 24  4
 6  3	  7 17  5
 7  5	  8 18 15 17  6
 8  3	  9 18  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 19 22 10
12  4	 13 23 19 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	 17  7 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  6  7 15 16 21 24  5
18  6	  8  9 22 19 15  7
19  7	 12 23 20 15 18 22 11
20  5	  1 15 19 23 14
21  5	 16  2  3 24 17
22  5	 18  9 10 11 19
23  5	 19 12 13 14 20
24  5	 21  3  4  5 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503311  299429 
 503084  697991  503546  303758  299199  698214  303983  502837 

2.1368980
22  14   14672  122205
 3   15 17  19 15   1 15
 1  5	  2 16 15 20 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  6	 17 18 19 20  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 21 18 15 16
18  7	  8  9 19 15 17 21  7
19  7	  9 10 11 22 20 15 18
20  6	 14  1 15 19 22 13
21  5	 17  5  6  7 18
22  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  621045  845415 
 621273  388700  388469  620818  388951  388226 

3.1369216
23  14   17439   40992
 1   18 17
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  6	 17 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  5  6 18 15 16 21  4
18  7	  6  7  8 22 19 15 17
19  7	 11 23 20 15 18 22 10
20  6	 14  1 15 19 23 13
21  5	 16  2  3  4 17
22  5	 18  8  9 10 19
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738590 
 494878  380400  497334  738998  617548  253622  626544 

122.62946
23  14   17550   56551
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  6	 17  5  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  7	 19 21 22 13 14  1 15
21  6	 19 23 10 11 22 20
22  5	 21 11 12 13 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

122.70022
23  14   17566   23112
 1   21 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 21 19  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  7	 18  6  7  8 21 20 15
20  7	 19 21 22 23 14  1 15
21  6	 19  8  9 10 22 20
22  6	 21 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

126.7474
22  13    8506    9639
 1   21 20
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  5	 18 21 13  1 14
20  7	 17 22  9 10 11 21 18
21  6	 18 20 11 12 13 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

126.12846
23  14   17725   44172
 1   20 15
 1  5	  2 15 20 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 21 20 15
20  5	 19 21 22  1 15
21  7	 19 23 11 12 13 22 20
22  5	 21 13 14  1 20
23  5	 19  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.27242
23  14   18056   67903
 3   20 19  18 15   1 20
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  3	 12 21 10
12  4	 13 22 21 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  6	 19 21 22 14  1 15
21  7	 19 23 10 11 12 22 20
22  5	 21 12 13 14 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.62942
23  14   17958   84125
 4   19 15  17 15   1 15   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 21 23  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  7	 18  7  8 23 21 20 15
20  7	 19 21 22 13 14  1 15
21  6	 19 23 10 11 22 20
22  5	 21 11 12 13 20
23  5	 19  8  9 10 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  383443  205150 
 383229  559477  559684  383646  559889  383864  740016 

126.505206
23  14   17881   35532
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 20 22 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  7	  7  8  9 22 20 15 18
20  7	 12 23 21 15 19 22 11
21  5	  1 15 20 23 14
22  5	 19  9 10 11 20
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

126.1368963
23  14   17683   65483
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  5	  6 22 18 17  4
 6  3	  7 22  5
 7  4	  8 19 22  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  5	  5 22 19 15 17
19  7	  8  9 20 15 18 22  7
20  7	  9 10 11 23 21 15 19
21  6	 14  1 15 20 23 13
22  5	 18  5  6  7 19
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785909  786127 
 546578  354939  354678  546009  785685  124405  720963 

128.61696
23  14   17508   53986
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  7	 17 21  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  5  6  7 18
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

128.62822
23  14   17560   80206
 3   20 19   7 19   9 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 21 17  4
 6  3	  7 21  5
 7  5	  8 19 18 21  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  6	 16  4  5 21 18 15
18  5	 17 21  7 19 15
19  7	 18  7  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  5  6  7 18
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

140.61862
23  14   17567   57956
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 19 18 21  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 21 18 15
18  5	 17 21  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 17  6  7  8 18
22  6	 19  9 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

196.1091
23  14   16827   21821
 3   19 18  22 19  14 19
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 19 23 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20  6  7  8 18 15
18  6	 17  8  9 21 19 15
19  7	 18 21 22 23 14  1 15
20  5	 16  4  5  6 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 23 19
23  5	 22 12 13 14 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  612750  612512 
 396568  396801  612970  396329  397017  613196  828118 

196.61686
23  14   17017    9842
 1   17 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

197.22806
23  14   17348   65304
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21 23  6  7 18 15
18  6	 17  7  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 11 12 13 20
23  5	 21  4  5  6 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

257.207
23  14   17886   93117
 4   18 15  16 17   9 18  11 18
 1  5	  2 15 19 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 20 16  3
 5  3	  6 20  4
 6  4	  7 23 20  5
 7  3	  8 23  6
 8  4	  9 17 23  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2  3 16 17 18 19  1
16  5	  3  4 20 17 15
17  7	 16 20 23  8  9 18 15
18  7	 17  9 10 11 21 19 15
19  5	 18 21 22  1 15
20  6	 16  4  5  6 23 17
21  6	 18 11 12 13 22 19
22  5	 21 13 14  1 19
23  5	 20  6  7  8 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  396329  828118 

257.22802
23  14   17889   91571
 3   16 17  18 15   2 16
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 23 21  4
 6  3	  7 23  5
 7  4	  8 17 23  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21 23  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 16  3  4  5 23 17
22  5	 19 11 12 13 20
23  5	 21  5  6  7 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

496.12422
23  14   17801   64009
 3   18 15  20 19  11 19
 1  5	  2 15 20 23 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  7	 16 21  6  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  5	 19 22 23  1 15
21  5	 16  4  5  6 17
22  6	 19 11 12 13 23 20
23  5	 22 13 14  1 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

496.22803
23  14   17645   45206
 1   18 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  7	 16 21  6  7  8 18 15
18  5	 17  8 22 19 15
19  7	 18 22 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5  6 17
22  5	 18  8  9 10 19
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738590 
 494878  380400  497334  738998  617548  253622  626544 

497.1028
23  14   17151   92998
 1   18 17
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 20 16  4
 6  4	  7 22 20  5
 7  3	  8 22  6
 8  4	  9 17 22  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  6	  3  4  5 20 17 15
17  7	 16 20 22  8  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 23 13 14  1 15
20  5	 16  5  6 22 17
21  5	 18 10 11 23 19
22  5	 20  6  7  8 17
23  5	 21 11 12 13 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  396801  397017 
 612970  612750  396568  613196  612512  828118  396329 

1326.207
23  14   17458   71557
 3   17 15  20 17   9 17
 1  5	  2 15 19 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  6	 16 20  8  9 18 15
18  7	 17  9 10 11 21 19 15
19  5	 18 21 22  1 15
20  5	 16 23  7  8 17
21  6	 18 11 12 13 22 19
22  5	 21 13 14  1 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

1326.1028
23  14   17106   70741
 3   18 15  21 18   9 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  6	 16 20  8  9 18 15
18  6	 17  9 10 21 19 15
19  7	 18 21 22 13 14  1 15
20  5	 16 23  7  8 17
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

1742.1024
23  14   17358   83758
 1   17 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  3	  9 20  7
 9  6	 10 21 18 17 20  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  5	 16 20  9 18 15
18  5	 17  9 21 19 15
19  7	 18 21 22 13 14  1 15
20  6	 16 23  7  8  9 17
21  6	 18  9 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

140.68882
24  14   21500    7655
 1   19 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  5	  9 19 18 21  7
 9  4	 10 22 19  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 24 23 11
13  3	 14 24 12
14  4	  1 20 24 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 21 18 15
18  5	 17 21  8 19 15
19  6	 18  8  9 22 20 15
20  7	 19 22 23 24 14  1 15
21  5	 17  6  7  8 18
22  5	 19  9 10 23 20
23  6	 22 10 11 12 24 20
24  5	 23 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  566877  776909 
 567100  350922  350685  566644  351149  350462  566420  780547 

1326.12422
24  14   21059       0
 0 
 1  5	  2 15 20 23 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 24 16  3
 5  3	  6 24  4
 6  4	  7 21 24  5
 7  4	  8 17 21  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 23 22 12
14  3	  1 23 13
15  7	  2 16 17 18 19 20  1
16  7	  2  3  4 24 21 17 15
17  6	 16 21  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  5	 19 22 23  1 15
21  5	 16 24  6  7 17
22  6	 19 11 12 13 23 20
23  5	 22 13 14  1 20
24  5	 16  4  5  6 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524779  639664 
 409264  294379  409890  634146  532334  523362  747618  761710 

184.3686417
25  14   22966   22154
 1   18 15
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  4	  4 22 21  2
 4  4	  5 24 22  3
 5  3	  6 24  4
 6  4	  7 18 24  5
 7  3	  8 18  6
 8  5	  9 19 15 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 25 23 10
12  3	 13 25 11
13  4	 14 20 25 12
14  3	  1 20 13
15  7	 16 17 18  8 19 20  1
16  5	  2 21 17 15  1
17  5	 18 15 16 21 22
18  7	  7  8 15 17 22 24  6
19  5	  9 23 20 15  8
20  7	 14  1 15 19 23 25 13
21  5	  2  3 22 17 16
22  6	  3  4 24 18 17 21
23  6	 19  9 10 11 25 20
24  5	 22  4  5  6 18
25  5	 23 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  511464  725635 
 511685  296579  317801  511224  632712  378760  317577  124760 
 511002 

184.23356
24  14   19739   19008
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 22 21  3
 5  3	  6 22  4
 6  4	  7 18 22  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22  6  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  3  4 22 17
22  6	 17 21  4  5  6 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

184.1368376
24  14   19787   60326
 1   21 15
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  4	  4 23 22  2
 4  3	  5 23  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  5	  2 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  2  3 23 17 16
23  6	 18 17 22  3  4  5
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524833  305626 
 364160  525034  723584  723381  524628  176768  308011  723173 

483.23356
24  14   20014   19224
 1   20 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  4	  6 22 21  4
 6  4	  7 18 22  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  6	  2  3  4 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22  6  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 22 17
22  5	 17 21  5  6 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

483.1368376
24  14   20006   59636
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 22 16  2
 4  4	  5 23 22  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  6	  2  3 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  3  4 23 17 16
23  5	 18 17 22  4  5
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  524833  305626 
 364160  525034  723584  723381  524628  176768  308011  723173 

1743.1031
24  14   21559   61367
 1   22 18
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 24 16  4
 6  3	  7 24  5
 7  4	  8 20 24  6
 8  4	  9 21 20  7
 9  5	 10 22 18 21  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 19 23 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 24 20 17 15
17  5	 16 20 21 18 15
18  6	 17 21  9 22 19 15
19  7	 18 22 23 13 14  1 15
20  6	 16 24  7  8 21 17
21  5	 17 20  8  9 18
22  6	 18  9 10 11 23 19
23  5	 22 11 12 13 19
24  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  618979  619180 
 448063  425333  618772  427785  240191  425129  618572  619386 

3.520036
25  14   24835       0
 0 
 1  5	  2 16 15 20 14
 2  4	  3 21 16  1
 3  3	  4 21  2
 4  4	  5 17 21  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 22 18  7
 9  3	 10 22  8
10  4	 11 24 22  9
11  3	 12 24 10
12  4	 13 25 24 11
13  4	 14 23 25 12
14  4	  1 20 23 13
15  6	 17 18 19 20  1 16
16  5	  2 21 17 15  1
17  7	  5  6 18 15 16 21  4
18  7	  6  7  8 22 19 15 17
19  7	 20 15 18 22 24 25 23
20  5	  1 15 19 23 14
21  5	 16  2  3  4 17
22  6	  8  9 10 24 19 18
23  5	 20 19 25 13 14
24  6	 10 11 12 25 19 22
25  5	 23 19 24 12 13
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  568699  749849 
 750046  568896  363998  403723  949613  411326  209203  208534 
 123358 

184.3701176
25  14   23169       0
 0 
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  4	  4 23 22  2
 4  3	  5 23  3
 5  4	  6 18 23  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 24 20  9
11  4	 12 25 24 10
12  3	 13 25 11
13  4	 14 21 25 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  5	  2 22 17 15  1
17  5	 18 15 16 22 23
18  7	  6  7 19 15 17 23  5
19  6	  7  8  9 20 15 18
20  6	  9 10 24 21 15 19
21  7	 14  1 15 20 24 25 13
22  5	  2  3 23 17 16
23  6	 18 17 22  3  4  5
24  5	 20 10 11 25 21
25  5	 24 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  508345  291333 
 348479  508109  715062  715294  508570  154943  290942  715520 
 508795 

483.1368968
25  14   23513   22154
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 22 16  2
 4  4	  5 23 22  3
 5  5	  6 24 18 23  4
 6  3	  7 24  5
 7  4	  8 19 24  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 25 20 10
12  3	 13 25 11
13  4	 14 21 25 12
14  3	  1 21 13
15  7	 16 17 18 19 20 21  1
16  6	  2  3 22 17 15  1
17  5	 23 18 15 16 22
18  6	 19 15 17 23  5 24
19  7	  8  9 20 15 18 24  7
20  7	  9 10 11 25 21 15 19
21  6	 14  1 15 20 25 13
22  5	  3  4 23 17 16
23  5	  4  5 18 17 22
24  5	 19 18  5  6  7
25  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  461243  229890 
 296247  461002  679223  679465  461478   95543  234615  678979 
 679700 

1328.1032
25  14   25884       0
 0 
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 25 16  4
 6  3	  7 25  5
 7  4	  8 20 25  6
 8  5	  9 21 17 20  7
 9  4	 10 23 21  8
10  4	 11 22 23  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 19 24 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 25 20 17 15
17  6	 16 20  8 21 18 15
18  6	 17 21 23 22 19 15
19  7	 18 22 24 13 14  1 15
20  5	 16 25  7  8 17
21  5	 17  8  9 23 18
22  6	 18 23 10 11 24 19
23  5	 18 21  9 10 22
24  5	 22 11 12 13 19
25  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599525  599730 
 427593  427390  599320  427797  256481  427185  256280  599112 
 599929 

126.78485226
26  14   29464       0
 0 
 1  4	  2 16 22 14
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 26 23  9
11  3	 12 26 10
12  5	 13 24 20 26 11
13  4	 14 25 24 12
14  4	  1 22 25 13
15  7	 17 18 19 20 21 22 16
16  5	  2 17 15 22  1
17  6	  2  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  7	  6  7  8 23 20 15 18
20  7	 24 21 15 19 23 26 12
21  5	 22 15 20 24 25
22  6	 16 15 21 25 14  1
23  6	  8  9 10 26 20 19
24  5	 13 25 21 20 12
25  5	 22 21 24 13 14
26  5	 10 11 12 20 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519714  748112 
 635614  405214  301658  331174  519532  722330  152027  396507 
 645339  183586 

122.62420
23  14   16742   87582
 1   19 15
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 21 18  6
 8  3	  9 21  7
 9  4	 10 19 21  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  7	 17  5  6  7 21 19 15
19  7	 18 21  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 18  7  8  9 19
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  619099  836309 
 619346  405205  404963  618871  193104  404720  618631 

140.490802
23  14   17266   47234
 1   19 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  5	  8 19 18 22  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 20 23 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  5	 15 17 22  7 19
19  7	  8  9 23 20 15 18  7
20  7	 12 13 21 15 19 23 11
21  5	 13 14  1 15 20
22  5	  5  6  7 18 17
23  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

196.62402
23  14   16852   23681
 3   16 17  18 15   5 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  5	 17  7  8 19 15
19  7	 18  8  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

1322.1040
23  14   16567   89974
 3   18 15   1 15   3 15
 1  4	  2 15 19 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 23 16  4
 6  3	  7 23  5
 7  4	  8 20 23  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	 14 19 22 12
14  3	  1 19 13
15  7	  2  3 16 17 18 19  1
16  7	  3  4  5 23 20 17 15
17  5	 16 20  8 18 15
18  7	 17  8  9 10 21 19 15
19  7	 18 21 22 13 14  1 15
20  5	 16 23  7  8 17
21  5	 18 10 11 22 19
22  5	 21 11 12 13 19
23  5	 16  5  6  7 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  599538  599749 
 412254  412040  599333  412474  411836  599124  599962 

140.444436
24  14   19311   22154
 1   17 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 18 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 24 23 12
14  4	  1 21 24 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  7	  8  9 19 15 17 22  7
19  7	  9 10 11 23 20 15 18
20  5	 21 15 19 23 24
21  5	  1 15 20 24 14
22  5	 17  5  6  7 18
23  6	 11 12 13 24 20 19
24  5	 21 20 23 13 14
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  530811  530569 
 740602  740842  531041  369128  296239  952682  298659  159208 

140.1368963
24  14   19702   33686
 1   21 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  4	  7 23 22  5
 7  4	  8 19 23  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  7	  3  4  5 22 18 15 16
18  5	 19 15 17 22 23
19  7	  8  9 20 15 18 23  7
20  7	  9 10 11 24 21 15 19
21  6	 14  1 15 20 24 13
22  5	  5  6 23 18 17
23  5	 19 18 22  6  7
24  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  537129  455428 
 259702  334237  536854  741785  742036   75165  256182  928269 

7322.122
15   9     235       0
 0 
 1  4	  2 10 15  9
 2  3	  3 10  1
 3  4	  4 11 10  2
 4  3	  5 11  3
 5  4	  6 12 11  4
 6  4	  7 13 12  5
 7  4	  8 14 13  6
 8  4	  9 15 14  7
 9  3	  1 15  8
10  8	  2  3 11 12 13 14 15  1
11  5	  3  4  5 12 10
12  5	 11  5  6 13 10
13  5	 12  6  7 14 10
14  5	 13  7  8 15 10
15  5	 14  8  9  1 10
 926536  621561  262075   32431   31057  260164  618502  924853 
1048062  512502  653018  362202  222710  368916  653588 

7322.439320
17  10     572       0
 0 
 1  5	  2 12 11 17 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  5	  7 15 11 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  8	 13 14  6 15 16 17  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5  6 11 13
15  5	  7  8 16 11  6
16  5	  8  9 17 11 15
17  5	  9 10  1 11 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  516591  747120  516855  301680  297315  516329 
 748901 

7322.442802
18  10     646       0
 0 
 1  5	  2 12 11 17 10
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  4	  5 14 13  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 16 11 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	  1 17 18  9
11  8	 13 14 15  7 16 17  1 12
12  5	  2  3 13 11  1
13  5	  3  4 14 11 12
14  5	  4  5 15 11 13
15  5	  5  6  7 11 14
16  5	  8 18 17 11  7
17  5	  1 11 16 18 10
18  5	 16  8  9 10 17
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  507374  232942  372415  637631  766446  637222 
 362790  502882 

7322.126
16  10     514     284
 1   14 11
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  6	 14  7  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

7326.122
16  10     500     570
 2   14 11   2 11
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  3	  8 14  6
 8  4	  9 15 14  7
 9  4	 10 16 15  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  6	 13  6  7  8 15 11
15  5	 14  8  9 16 11
16  5	 15  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  512502  653018  362202  222710  368916  653588 

7322.363
17  10     618       0
 0 
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  5	  8 17 15 14  6
 8  3	  9 17  7
 9  4	 10 16 17  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  5	 14  7 17 16 11
16  6	 15 17  9 10  1 11
17  5	 15  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  623163  837293  623430  405183  404924  622901 
 404667 

7322.453720
18  11    1287    3855
 4    1 12   6 12   8 17  10 17
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7  8 17 12  6
17  6	  8  9 10 18 12 16
18  5	 10 11  1 12 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  516591  747120  516855  301680  297315 
 516329  748901 

7322.1306802
19  11    1550       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 12 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 18 19  9
11  3	  1 18 10
12  8	 14 15 16  7 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5 16 12 14
16  5	  5  6  7 12 15
17  5	  8 19 18 12  7
18  6	 11  1 12 17 19 10
19  5	 17  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  507374  232942  372415  637631  766446 
 637222  362790  502882 

7326.442802
19  11    1398     591
 1   14 12
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	  1 18 19 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  6	  4  5  6 16 12 14
16  5	  6  7  8 12 15
17  5	  9 19 18 12  8
18  5	  1 12 17 19 11
19  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  507374  232942  372415  637631  766446 
 637222  362790  502882 

7323.442806
20  11    1671       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  5	  5 19 15 14  3
 5  3	  6 19  4
 6  4	  7 16 19  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	  1 18 20 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4 19 16 12 14
16  6	  7  8 12 15 19  6
17  5	  9 20 18 12  8
18  5	  1 12 17 20 11
19  5	 15  4  5  6 16
20  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  511468  791020  651979  377547  239084 
 376072  649480  105163  511002 

7562.126
17  11    1078    3452
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  512502  653018  362202  222710  368916 
 653588 

7322.368
18  11    1314       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 18 16  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7326.128
18  11    1318    2139
 1   16 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 16 15  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7  8 16 12
16  6	 15  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7326.363
18  11    1313       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7328.126
18  11    1311       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 18 15  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 18 16 12
16  6	 15 18  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  7  8  9 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7386.126
18  11    1311    2340
 1   16 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  5	  6 18 14 13  4
 6  3	  7 18  5
 7  4	  8 15 18  6
 8  4	  9 16 15  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5 18 15 12
15  6	 14 18  7  8 16 12
16  6	 15  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  5  6  7 15
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  841142  602400  368041  368315 
 602948  367759 

7562.363
18  11    1303     810
 1   17 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  5	  9 18 16 15  7
 9  3	 10 18  8
10  4	 11 17 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7  8 16 12
16  5	 15  8 18 17 12
17  6	 16 18 10 11  1 12
18  5	 16  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7562.7562
18  11    1310    1344
 1   15 12
 1  4	  2 12 18 11
 2  4	  3 13 12  1
 3  3	  4 13  2
 4  4	  5 14 13  3
 5  3	  6 14  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  8	  2 13 14 15 16 17 18  1
13  5	  2  3  4 14 12
14  6	 13  4  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  6	 16  8  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

7566.123
18  11    1185    2664
 3   15 12   9 15   7 15
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  4	  8 15 14  6
 8  3	  9 15  7
 9  5	 10 18 16 15  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  6	 14  7  8  9 16 12
16  5	 15  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7322.1324802
20  12    3235   11979
 4    1 19   7 18   9 18  11 19
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  6	  8  9 20 19 13  7
19  6	 12  1 13 18 20 11
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7323.364
18  10     671       0
 0 
 1  4	  2 11 16 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  5	  7 17 14 13  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 16 18  8
10  3	  1 16  9
11  8	  2  3 12 13 14 15 16  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6 17 15 11
15  5	 14 17 18 16 11
16  6	 15 18  9 10  1 11
17  5	 14  6  7 18 15
18  6	 15 17  7  8  9 16
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  631109  896180  896465  631391  437716  343283 
 350915  159188 

7326.460802
20  12    3286    2184
 1   15 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6  7  8 13 16
18  6	  9 10 20 19 13  8
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7326.1306802
20  12    3286    2184
 1   15 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6  7  8 13 16
18  5	  9 20 19 13  8
19  6	 12  1 13 18 20 11
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  507374  232942  372415  637631 
 766446  637222  362790  502882 

7562.460920
20  12    3236   12795
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8  9 18 13  7
18  6	  9 10 20 19 13 17
19  5	  1 13 18 20 12
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515548  269642  515259  756045 
 767586  515833  265833  266131 

7322.687602
21  12    3937       0
 0 
 1  6	  2 14 13 19 21 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	  1 21 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  6	  8  9 20 19 13  7
19  5	 21  1 13 18 20
20  6	  9 10 11 21 19 18
21  5	 11 12  1 19 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510358  259478  382127  624815 
 754070  630387  393843  511826  274258 

7322.1307280
20  11    1725       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  4	 11 18 20  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  6	  7  8 19 17 12  6
17  5	 18 12 16 19 20
18  6	 11  1 12 17 20 10
19  5	  8  9 20 17 16
20  5	 18 17 19  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  515524  283949  515245  735527  732770 
 515737  306793  660310  384854 

7322.1310580
20  11    1657       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  4	  8 19 16  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	  1 18 10
12  8	 14 15  6 16 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7 19 17 12  6
17  5	 18 12 16 19 20
18  6	 11  1 12 17 20 10
19  5	  7  8 20 17 16
20  6	 18 17 19  8  9 10
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  515524  283949  515245  735527  732770 
 515737  306793  660310  384854 

7323.460806
21  12    4002       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  6	  7  8 13 16 20  6
18  6	  9 10 21 19 13  8
19  5	  1 13 18 21 12
20  5	 16  4  5  6 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7323.1306806
21  12    4002       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  3	  6 20  4
 6  4	  7 17 20  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  6	  7  8 13 16 20  6
18  5	  9 21 19 13  8
19  6	 12  1 13 18 21 11
20  5	 16  4  5  6 17
21  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7563.442806
21  12    3627    2069
 1   17 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5 20 17 13 15
17  6	  8  9 13 16 20  7
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  5  6  7 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7568.442802
21  12    3653    5281
 1   16 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  6	  5  6 20 17 13 15
17  5	  9 13 16 20  8
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7384.442806
21  11    1839       0
 0 
 1  5	  2 13 12 18 11
 2  3	  3 13  1
 3  5	  4 19 14 13  2
 4  4	  5 20 19  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  5	  9 17 12 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	  1 18 21 10
12  8	 14 15 16  8 17 18  1 13
13  5	  2  3 14 12  1
14  5	  3 19 15 12 13
15  5	 16 12 14 19 20
16  6	  7  8 12 15 20  6
17  5	  9 21 18 12  8
18  5	  1 12 17 21 11
19  5	  3  4 20 15 14
20  6	 16 15 19  4  5  6
21  5	 17  9 10 11 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  499180  796182  584426  361118  230892 
 365824  634112  363403  132842  498718 

7562.7566
19  12    2788    8808
 1   16 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

7566.128
19  12    2778   13033
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  6	 16  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7566.363
19  12    2763    9130
 3   16 13   9 16   7 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  5	 10 19 17 16  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8  9 17 13
17  5	 16  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7568.126
19  12    2780    8323
 1   16 15
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  6	 15  7  8 19 17 13
17  6	 16 19 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

7322.372
20  12    3376       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 19 20  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7 20 19 18 13
18  6	 17 19 11 12  1 13
19  6	 17 20  9 10 11 18
20  5	 17  7  8  9 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7322.431
20  12    3374       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  6	 17 19 20 12  1 13
19  6	 17  8  9 10 20 18
20  5	 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7326.369
20  12    3331    6725
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 20 17 16  7
 9  3	 10 20  8
10  4	 11 19 20  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8 20 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17 20 10 11 18
20  5	 17  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7328.364
19  11    1591       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 18 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  6	 14  6  7 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  7  8 19 16
19  6	 16 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7328.368
20  12    3366       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  5	 10 20 17 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 19 17 13
17  6	 16 19  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  7  8  9 17
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7386.368
20  12    3350    7078
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  6	 15 19  7  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.22082
20  12    3360    2754
 1   16 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7562.453962
20  12    3373       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  8	 15 16 17 18 19 20  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6 17 13 15
17  5	  6  7 18 13 16
18  6	  7  8  9 19 13 17
19  6	  9 10 11 20 13 18
20  5	 11 12  1 13 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

7563.364
19  11    1425     810
 1   17 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  3	  7 14  5
 7  5	  8 18 15 14  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  6	 13  5  6  7 15 12
15  5	 14  7 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  7  8 19 16
19  6	 16 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7563.368
20  12    3325    2471
 1   17 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 19 16 15  6
 8  3	  9 19  7
 9  5	 10 20 17 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 19 17 13
17  6	 16 19  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  7  8  9 17
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7682.368
20  12    3311       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  5	  9 17 16 19  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  5	 15 19  8 17 13
17  6	 16  8  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  6  7  8 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.1307280
21  12    3538   10036
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  6	  8  9 20 18 13  7
18  5	 19 13 17 20 21
19  6	 12  1 13 18 21 11
20  5	  9 10 21 18 17
21  5	 19 18 20 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515524  283949  515245  735527 
 732770  515737  306793  660310  384854 

7562.1310580
21  12    3580    9916
 4    1 13   7 13   3 15   5 15
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  7 17 18 19  1 14
14  5	  2  3 15 13  1
15  6	  3  4  5 16 13 14
16  5	  5  6  7 13 15
17  5	  8 20 18 13  7
18  5	 19 13 17 20 21
19  6	 12  1 13 18 21 11
20  5	  8  9 21 18 17
21  6	 19 18 20  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  515524  283949  515245  735527 
 732770  515737  306793  660310  384854 

7563.460806
22  13    8416    7644
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 14 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5 21 18 14 16
18  6	  8  9 14 17 21  7
19  6	 10 11 22 20 14  9
20  5	  1 14 19 22 13
21  5	 17  5  6  7 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7563.1306806
22  13    8416    7644
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 18 21  6
 8  3	  9 18  7
 9  5	 10 19 14 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5 21 18 14 16
18  6	  8  9 14 17 21  7
19  5	 10 22 20 14  9
20  6	 13  1 14 19 22 12
21  5	 17  5  6  7 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7384.460806
22  12    4388       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  5	  4 20 15 14  2
 4  4	  5 21 20  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3 20 16 13 14
16  5	 17 13 15 20 21
17  6	  7  8 13 16 21  6
18  6	  9 10 22 19 13  8
19  5	  1 13 18 22 12
20  5	  3  4 21 16 15
21  6	 17 16 20  4  5  6
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7384.1306806
22  12    4388       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  5	  4 20 15 14  2
 4  4	  5 21 20  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  5	  9 18 13 17  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 19 22 10
12  3	  1 19 11
13  8	 15 16 17  8 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3 20 16 13 14
16  5	 17 13 15 20 21
17  6	  7  8 13 16 21  6
18  5	  9 22 19 13  8
19  6	 12  1 13 18 22 11
20  5	  3  4 21 16 15
21  6	 17 16 20  4  5  6
22  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7326.372
21  13    7059   23916
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7326.431
21  13    7064   24139
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.431
21  13    7063   30298
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 20 19 14
19  6	 18 20 21 13  1 14
20  6	 18  9 10 11 21 19
21  5	 20 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.22086
21  13    7114   24686
 2   17 14  19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7566.22082
21  13    7190   19849
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7686.368
21  13    7099   25887
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  6	 16 20  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

2.584517962
21  12    4080       0
 0 
 1  5	  2 15 14 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	  1 20 21 11
13  6	 16 17 18 19 14 15
14  5	 13 19 20  1 15
15  5	  2 16 13 14  1
16  6	  2  3  4 17 13 15
17  6	  4  5  6 18 13 16
18  6	  6  7  8 19 13 17
19  8	  8  9 10 21 20 14 13 18
20  5	  1 14 19 21 12
21  5	 19 10 11 12 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  404997  668301  405282  143001 
 142725  404715  668020  923129  922853 

7322.611
22  13    8585       0
 0 
 1  5	  2 14 19 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 20 19 14
19  6	 18 20 22 21  1 14
20  6	 18  8  9 10 22 19
21  5	 19 22 12 13  1
22  6	 19 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  595558  842472  595816 
 360161  359915  595318  359654  838891  595046 

7562.25862
22  13    8544    8289
 1   17 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 21 20 14
20  6	 19 21 22 13  1 14
21  6	 19  9 10 11 22 20
22  5	 21 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

7562.1325162
22  13    8569       0
 0 
 1  5	  2 15 14 21 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  8	 16 17 18 19 20 21  1 15
15  5	  2  3 16 14  1
16  6	  3  4  5 17 14 15
17  5	  5  6 18 14 16
18  5	  6  7 19 14 17
19  6	  7  8  9 20 14 18
20  6	  9 10 22 21 14 19
21  6	 13  1 14 20 22 12
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

11046.368
21  12    3641       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 16 20  6
 8  4	  9 17 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19 20 16 13
16  6	 15 20  7  8 17 13
17  6	 16  8  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5 20 15
20  6	 15 19  5  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

28986.368
21  12    3598       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  4	  7 20 19  5
 7  4	  8 16 20  6
 8  4	  9 17 16  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19 20 16 13
16  6	 15 20  7  8 17 13
17  6	 16  8  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6 20 15
20  5	 15 19  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

29163.364
21  12    3609       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  4	  8 15 19  6
 8  5	  9 20 16 15  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  6	 14 19  7  8 16 13
16  5	 15  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6  7 15
20  5	 16  8  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

10920.1310591
23  12    4548       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  3	  4 20  2
 4  4	  5 15 20  3
 5  5	  6 16 13 15  4
 6  3	  7 16  5
 7  4	  8 21 16  6
 8  3	  9 21  7
 9  5	 10 23 22 21  8
10  3	 11 23  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 15  5 16 17 18 19  1 14
14  5	  2 20 15 13  1
15  5	  5 13 14 20  4
16  6	  6  7 21 17 13  5
17  5	 22 18 13 16 21
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	 14  2  3  4 15
21  6	  7  8  9 22 17 16
22  5	  9 23 18 17 21
23  6	 19 18 22  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  520585  405725  633053  769516 
 636563  409235  267769  521271  769842  517025  268084 

11046.443460
23  12    4596       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  3	 11 22  9
11  4	 12 23 22 10
12  4	  1 19 23 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  6	  8  9 22 18 13  7
18  5	 19 13 17 22 23
19  5	  1 13 18 23 12
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  6	  9 10 11 23 18 17
23  5	 19 18 22 11 12
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

11046.1307280
23  12    4686       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  4	 11 23 22  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  6	  8  9 22 18 13  7
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  5	  9 10 23 18 17
23  5	 19 18 22 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

11046.1310580
23  12    4596       0
 0 
 1  5	  2 14 13 19 12
 2  4	  3 20 14  1
 3  4	  4 21 20  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  5	  8 17 13 16  6
 8  4	  9 22 17  7
 9  4	 10 23 22  8
10  3	 11 23  9
11  4	 12 19 23 10
12  3	  1 19 11
13  8	 14 15 16  7 17 18 19  1
14  5	  2 20 15 13  1
15  5	 16 13 14 20 21
16  6	  6  7 13 15 21  5
17  5	  8 22 18 13  7
18  5	 19 13 17 22 23
19  6	 12  1 13 18 23 11
20  5	  2  3 21 15 14
21  6	 16 15 20  3  4  5
22  5	  8  9 23 18 17
23  6	 19 18 22  9 10 11
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514547  731784  514756  302725 
 306511  514308  718156  660354  366466  369742  647246 

7566.372
22  14   14755  129789
 3   18 15   9 18   7 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 22 19 18  8
10  3	 11 22  9
11  4	 12 21 22 10
12  3	 13 21 11
13  4	 14 20 21 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 22 21 20 15
20  6	 19 21 13 14  1 15
21  6	 19 22 11 12 13 20
22  5	 19  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  643612  844436 
 643843  443023  442790  643387  442560  255279 

2.507189966
22  13    8705       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  6	  2  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  6	  6  7  8 19 14 17
19  6	  8  9 21 20 14 18
20  8	 15 14 19 21 22 12 13  1
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  404715  142725 
 143001  405282  668301  668020  923129  922853 

2.584517966
22  13    8649       0
 0 
 1  5	  2 16 15 21 13
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 22 20 10
12  3	 13 22 11
13  4	  1 21 22 12
14  6	 17 18 19 20 15 16
15  5	 14 20 21  1 16
16  6	  2  3 17 14 15  1
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  6	  7  8  9 20 14 18
20  8	  9 10 11 22 21 15 14 19
21  5	  1 15 20 22 13
22  5	 20 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  668301  405282 
 143001  142725  404715  668020  923129  922853 

2.675237962
22  13    8658    7371
 1   14 20
 1  5	  2 16 15 21 13
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  6	 17 18 19 20 15 16
15  5	 14 20 21  1 16
16  5	  2 17 14 15  1
17  6	  2  3  4 18 14 16
18  6	  4  5  6 19 14 17
19  6	  6  7  8 20 14 18
20  8	  8  9 10 22 21 15 14 19
21  6	 13  1 15 20 22 12
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  668301  405282 
 143001  142725  404715  668020  923129  922853 

7326.611
23  14   17877       0
 0 
 1  5	  2 15 20 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 23 21 10
12  3	 13 23 11
13  4	 14 22 23 12
14  3	  1 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  6	 18  8  9 21 20 15
20  6	 19 21 23 22  1 15
21  6	 19  9 10 11 23 20
22  5	 20 23 13 14  1
23  6	 20 21 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  838891  595046 

28926.431
23  14   17982   72838
 1   19 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  5	  8 18 17 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  6	 19 22 23 14  1 15
21  5	 16  5  6  7 17
22  6	 19 10 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

11160.1310591
24  13   10813       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  3	  6 16  4
 6  5	  7 17 14 16  5
 7  3	  8 17  6
 8  4	  9 22 17  7
 9  3	 10 22  8
10  5	 11 24 23 22  9
11  3	 12 24 10
12  4	 13 20 24 11
13  3	  1 20 12
14  8	 16  6 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  6	  5  6 14 15 21  4
17  6	  7  8 22 18 14  6
18  5	 23 19 14 17 22
19  5	 20 14 18 23 24
20  6	 13  1 14 19 24 12
21  5	 15  2  3  4 16
22  6	  8  9 10 23 18 17
23  5	 10 24 19 18 22
24  6	 20 19 23 10 11 12
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  520585  405725  633053 
 769516  636563  409235  267769  521271  769842  517025  268084 

11586.368
24  14   22163       0
 0 
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  4	  6 24 21  4
 6  3	  7 24  5
 7  4	  8 22 24  6
 8  3	  9 22  7
 9  4	 10 18 22  8
10  4	 11 19 18  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  6	 16 21 24 22 18 15
18  6	 17 22  9 10 19 15
19  6	 18 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 24 17
22  6	 17 24  7  8  9 18
23  5	 19 11 12 13 20
24  6	 17 21  5  6  7 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  579102  361111 
 360872  578862  794018  794263  138785  360638 1018396  138549 

7322.140
18  11    1263       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 18 16  8
10  3	 11 18  9
11  4	  1 17 18 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  7	 15  7  8  9 18 17 12
17  5	 16 18 11  1 12
18  5	 16  9 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  623163  837293  623430  405183  404924 
 622901  404667 

7323.136
18  11    1260     810
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  5	  7 18 15 14  5
 7  3	  8 18  6
 8  4	  9 16 18  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6 18 16 12
16  7	 15 18  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 15  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7340.122
18  11    1245    1917
 2   15 12   2 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  5	 11 17 16 18  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 10 17 12
17  5	 16 10 11  1 12
18  5	 15  8  9 10 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  602690  602948  368315  368041  602400 
 841142  367759 

7322.1023
19  11    1490       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  5	  8 18 16 15  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7 18 17 12
17  7	 16 18 19 10 11  1 12
18  5	 16  7  8 19 17
19  5	 18  8  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  618081  857835  618356  373461  373191 
 617787  372912  617506 

7322.3682802
21  12    3736       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 18 13 17  6
 8  4	  9 20 18  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16 17  7 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6  7 13 16
18  5	  8 20 19 13  7
19  7	 12  1 13 18 20 21 11
20  5	 18  8  9 21 19
21  5	 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  510358  259478  382127  624815 
 754070  630387  393843  511826  274258 

7322.3682920
21  12    3648       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 17 13 16  5
 7  3	  8 17  6
 8  5	  9 20 18 17  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  8	 15 16  6 17 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5  6 13 15
17  5	  7  8 18 13  6
18  5	  8 20 19 13 17
19  7	 12  1 13 18 20 21 11
20  5	 18  8  9 21 19
21  5	 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532890  325932  532647  726305 
 730639  533125  333329  333573  137865 

7340.442802
21  12    3433       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  7	  4  5  6 20 17 13 15
17  5	  9 13 16 20  8
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  511468  791020  651979  377547 
 239084  376072  649480  105163  511002 

7323.442817
22  12    4051       0
 0 
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  5	  5 20 16 15  3
 5  4	  6 22 20  4
 6  3	  7 22  5
 7  4	  8 17 22  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	  1 19 21 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4 20 17 13 15
17  7	  8  9 13 16 20 22  7
18  5	 10 21 19 13  9
19  5	  1 13 18 21 12
20  5	 16  4  5 22 17
21  5	 18 10 11 12 19
22  5	 20  5  6  7 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  514530  799202  656050  384690 
 254434  392469  646421  116402  519240   25058 

7322.380
19  12    2727    8937
 3   17 13   1 13   3 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 18 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  6	 17 19 11 12  1 13
19  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7562.140
19  12    2676   10778
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 19 17  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  7	 16  8  9 10 19 18 13
18  5	 17 19 12  1 13
19  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  623163  837293  623430  405183 
 404924  622901  404667 

7563.136
19  12    2669    9627
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  5	  8 19 16 15  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7 19 17 13
17  7	 16 19  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 16  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  602690  602948  368315  368041 
 602400  841142  367759 

7322.149
20  12    3296    3969
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 20 17  7
 9  3	 10 20  8
10  4	 11 19 20  9
11  3	 12 19 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8 20 19 18 13
18  5	 17 19 12  1 13
19  6	 17 20 10 11 12 18
20  5	 17  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7322.207
20  12    3288       0
 0 
 1  5	  2 13 18 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 19 17  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 19 18 13
18  5	 17 19 20  1 13
19  6	 17  9 10 11 20 18
20  5	 19 11 12  1 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.1024
20  12    3240    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 19 17 16  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7 19 18 13
18  7	 17 19 20 11 12  1 13
19  6	 17  7  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.1028
20  12    3230       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 19 17  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7322.8168
20  12    3285       0
 0 
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  6	 16  6  7 20 18 13
18  7	 17 20  9 10 11 19 13
19  5	 18 11 12  1 13
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

7322.8406
20  12    3218       0
 0 
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  5	 15  5  6 17 13
17  6	 16  6  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7324.137
20  12    3277    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 19 16 15  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 17 20  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 19 17 13
17  7	 16 19 20 10 11 18 13
18  5	 17 11 12  1 13
19  6	 16  6  7  8 20 17
20  5	 19  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  564830  565089  324319  324062 
 564568  799192  323805  564298 

7326.142
20  12    3164       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 20 19 18 13
18  5	 17 19 12  1 13
19  5	 17 20 11 12 18
20  5	 17  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7326.1023
20  12    3170       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  5	  9 19 17 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7328.140
20  12    3243       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 19 16  6
 8  3	  9 19  7
 9  4	 10 17 19  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7 19 17 13
17  7	 16 19  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  7  8  9 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7340.128
20  12    3233       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  5	 11 20 17 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  6	 16 19 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  8  9 10 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7340.363
19  11    1427       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  4	 10 19 18  8
10  4	 11 17 19  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 19 17 12
17  6	 16 19 10 11  1 12
18  5	 15  8  9 19 16
19  5	 16 18  9 10 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7347.123
19  11    1420       0
 0 
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  3	  8 15  6
 8  4	  9 18 15  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	  1 17 19 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  7	 14  6  7  8 18 16 12
16  5	 15 18 19 17 12
17  5	 16 19 11  1 12
18  6	 15  8  9 10 19 16
19  5	 16 18 10 11 17
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  631109  896180  896465  631391  437716 
 343283  350915  159188 

7349.122
20  12    3239    3848
 1   17 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  4	 10 19 20  8
10  3	 11 19  9
11  5	 12 18 17 19 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7 20 19 17 13
17  5	 16 19 11 18 13
18  5	 17 11 12  1 13
19  6	 16 20  9 10 11 17
20  5	 16  7  8  9 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  633393  633635  398005  397753 
 633141  858546  397482  188736 

7384.136
19  11    1446     810
 1   15 12
 1  4	  2 12 17 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  5	  6 18 14 13  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 16 19  7
 9  3	 10 16  8
10  4	 11 17 16  9
11  3	  1 17 10
12  8	  2  3 13 14 15 16 17  1
13  5	  3  4  5 14 12
14  5	 13  5 18 15 12
15  5	 14 18 19 16 12
16  7	 15 19  8  9 10 17 12
17  5	 16 10 11  1 12
18  5	 14  5  6 19 15
19  6	 15 18  6  7  8 16
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  669160  759529  483021  409064  475389 
 755928  204407  204105 

7396.128
20  12    3260    8453
 1   17 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  7	 15 19  7  8  9 17 13
17  6	 16  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  5  6  7 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7396.363
20  12    3266       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  3	  7 19  5
 7  4	  8 16 19  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  7	 15 19  7  8  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  5  6  7 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

7562.1023
20  12    3161    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  5	  9 19 17 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8 19 18 13
18  7	 17 19 20 11 12  1 13
19  5	 17  8  9 20 18
20  5	 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  618081  857835  618356  373461 
 373191  617787  372912  617506 

7562.8402
20  12    3238    3848
 1   17 13
 1  4	  2 13 19 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  8	  2 14 15 16 17 18 19  1
14  5	  2  3  4 15 13
15  6	 14  4  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

7696.123
20  12    3010    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  3	  8 19  6
 8  4	  9 16 19  7
 9  3	 10 16  8
10  5	 11 20 17 16  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  7	 15 19  8  9 10 17 13
17  5	 16 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  6  7  8 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

8402.363
20  12    3235    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  6	 10 20 17 16 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  5	 15 19  9 17 13
17  5	 16  9 20 18 13
18  6	 17 20 11 12  1 13
19  5	 15  7  8  9 16
20  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

8406.123
20  12    2986    4329
 4   15 13   1 13   3 13   5 15
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  4	 10 16 19  8
10  5	 11 20 17 16  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  6	 15 19  9 10 17 13
17  5	 16 10 20 18 13
18  5	 17 20 12  1 13
19  5	 15  7  8  9 16
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  621045  845415  621273  388700 
 388469  620818  388951  388226 

10926.140
20  12    2892    9406
 3   16 13   6 16   8 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  3	  6 19  4
 6  5	  7 16 15 19  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19  6 16 13
16  6	 15  6  7  8 17 13
17  7	 16  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 14  4  5  6 15
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  500199  604846  380590  261607 
 393502  612638  488297  513119 

7322.3686520
22  13    7880    7371
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 18 14 17  5
 7  3	  8 18  6
 8  5	  9 21 19 18  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17  6 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4  5  6 14 16
18  5	  7  8 19 14  6
19  5	  8 21 20 14 18
20  7	 13  1 14 19 21 22 12
21  6	 19  8  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532890  325932  532647 
 726305  730639  533125  333329  333573  137865 

7322.3700920
22  13    8048   10044
 1   20 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  5	  7 18 14 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17  6 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4  5  6 14 16
18  5	  7  8 19 14  6
19  6	  8  9 21 20 14 18
20  7	 13  1 14 19 21 22 12
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532890  325932  532647 
 726305  730639  533125  333329  333573  137865 

7326.511202
22  13    7942    6450
 1   16 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 19 14 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 21 22 11
13  4	  1 20 21 12
14  8	 16 17 18  8 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  6	  4  5  6 18 14 16
18  5	  6  7  8 14 17
19  7	  9 10 22 21 20 14  8
20  5	  1 14 19 21 13
21  5	 19 22 12 13 20
22  5	 19 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  510358  754070  624815 
 382127  259478  393843  630387  511826  274258 

7340.1306802
22  13    8106       0
 0 
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  5	 10 19 14 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	 16 17 18  9 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  5	  9 14 17 21  8
19  5	 10 22 20 14  9
20  6	 13  1 14 19 22 12
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511468  791020  651979 
 377547  239084  376072  649480  105163  511002 

7696.442802
22  13    7483   14084
 4   17 14   1 14  10 14   8 17
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 17 21  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 19 14 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18 10 19 20  1 15
15  5	  2  3 16 14  1
16  6	  3  4 21 17 14 15
17  7	  7  8 18 14 16 21  6
18  5	  8  9 10 14 17
19  5	 11 22 20 14 10
20  5	  1 14 19 22 13
21  5	 16  4  5  6 17
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  517612  809452  664265 
 375497  233964  376067  659715  513967  515082 

7324.442817
23  13    8854    7371
 1   18 14
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  5	  5 21 17 16  3
 5  3	  6 21  4
 6  4	  7 23 21  5
 7  3	  8 23  6
 8  4	  9 18 23  7
 9  3	 10 18  8
10  5	 11 19 14 18  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	 16 17 18 10 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4 21 18 14 16
18  7	  9 10 14 17 21 23  8
19  5	 11 22 20 14 10
20  5	  1 14 19 22 13
21  6	 17  4  5  6 23 18
22  5	 19 11 12 13 20
23  5	 21  6  7  8 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  514530  799202  656050 
 384690  254434  392469  646421  116402  519240   25058 

8403.442806
22  12    3931    2069
 1   17 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  4	  7 21 20  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  5	 10 18 13 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 20 16 13 14
16  5	 17 13 15 20 21
17  6	  8  9 13 16 21  7
18  5	 10 22 19 13  9
19  5	  1 13 18 22 12
20  5	  5  6 21 16 15
21  5	 17 16 20  6  7
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

8823.442802
22  12    3888    2069
 1   16 13
 1  5	  2 14 13 19 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  4	  9 17 21  7
 9  5	 10 18 13 17  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	  1 19 22 11
13  8	 15 16 17  9 18 19  1 14
14  5	  2  3 15 13  1
15  7	  3  4  5 20 16 13 14
16  5	 17 13 15 20 21
17  5	  9 13 16 21  8
18  5	 10 22 19 13  9
19  5	  1 13 18 22 12
20  6	  5  6  7 21 16 15
21  5	 17 16 20  7  8
22  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  499180  796182  584426  361118 
 230892  365824  634112  363403  132842  498718 

7322.389
21  13    7022    7938
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 20 21  9
11  3	 12 20 10
12  4	 13 19 20 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8 21 20 19 14
19  6	 18 20 12 13  1 14
20  6	 18 21 10 11 12 19
21  5	 18  8  9 10 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7322.1031
21  13    6952   23509
 1   20 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 20 18  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7322.22806
21  13    7020   22115
 1   20 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  6	 17  6  7  8 19 14
19  7	 18  8  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7326.149
21  13    6958   30729
 4   17 14  19 18   6 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7326.1024
21  13    6897   29271
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 20 18 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7328.380
21  13    7006   18948
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 17  7  8  9 18
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  397753  188736  397482 
 633141  633393  398005  858546  633635 

7331.137
21  13    6924   13440
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 20 17  6
 8  3	  9 20  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 20 18 14
18  7	 17 20 21 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17  7  8  9 21 18
21  5	 20  9 10 11 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

7340.364
20  12    3302       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  8  9 20 17
20  6	 17 19  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7347.124
20  12    3290    5484
 2   16 13   2 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16  8  9 10 20 17
20  6	 17 19 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7347.363
20  12    3387       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 19 16  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  6	 16  8  9 10 20 17
20  5	 17 19 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7562.149
21  13    6981   36327
 3   17 14  19 18   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7562.207
21  13    6953   30085
 1   17 14
 1  5	  2 14 19 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 20 19 14
19  5	 18 20 21  1 14
20  6	 18 10 11 12 21 19
21  5	 20 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.1024
21  13    6897   29023
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 20 18 17  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8 20 19 14
19  7	 18 20 21 12 13  1 14
20  6	 18  8  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.1028
21  13    6754   29289
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7562.7580
21  13    6988   23638
 1   17 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

7562.22802
21  13    6978   23828
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  7	 18  8  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7566.1023
21  13    6709   26854
 3   17 14   9 17   7 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 20 18 17  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7566.8402
21  13    6942   21560
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 21 20 14
20  5	 19 21 13  1 14
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

7580.363
20  12    2981    8528
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  4	 11 20 19  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16  9 10 20 17
20  5	 17 19 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7587.123
20  12    3053    8537
 3   16 13   7 16   9 16
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 19 16  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  7	 15  7  8  9 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16  9 10 11 20 17
20  5	 17 19 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  631109  896180  896465  631391 
 437716  343283  350915  159188 

7682.380
21  13    6857   27318
 3   18 14   1 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  5	  9 18 17 20  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  5	 16 20  8 18 14
18  7	 17  8  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

7684.136
20  12    3299    2471
 1   15 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 19 15  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  3	 11 17  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  6	 14  5  6 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20  9 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  6  7 20 16
20  6	 16 19  7  8  9 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  669160  759529  483021  409064 
 475389  755928  204407  204105 

7696.128
21  13    6948   37665
 1   18 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20  8  9 10 18 14
18  6	 17 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  6  7  8 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

7696.363
21  13    6960   13440
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20  8  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  6  7  8 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

8402.368
21  13    6831   27530
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 18 17 20  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  7  8  9 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

8406.363
21  13    6924   14685
 4   16 14   1 14   3 14   5 16
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  4	 10 17 20  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  6	 16 20  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 16  7  8  9 17
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

11166.140
21  13    6792   42746
 3   17 14   7 17   9 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  6	 15 20  6  7 17 14
17  6	 16  7  8  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 15  4  5  6 16
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

11766.363
21  13    6766   32283
 3   17 14  10 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  5	 11 21 18 17  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  7	 15 20  6  7  8 17 14
17  6	 16  8  9 10 18 14
18  5	 17 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  500199  604846  380590 
 261607  393502  612638  488297  513119 

219.22082
22  13    8400       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  4	  5 22 20  3
 5  3	  6 22  4
 6  4	  7 16 22  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  8	 15 20 22  6  7  8 17 14
17  5	 16  8  9 18 14
18  6	 17  9 10 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  3  4 22 16
21  5	 18 10 11 12 19
22  5	 20  4  5  6 16
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  697668  477508 
 359940  483011  708291  586879  596851  357503 

482.2408
22  13    8396       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 19 15  4
 6  3	  7 19  5
 7  5	  8 17 16 19  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  6	  3  4  5 19 16 14
16  5	 15 19  7 17 14
17  6	 16  7  8 20 18 14
18  8	 17 20 21 22 12 13  1 14
19  5	 15  5  6  7 16
20  5	 17  8  9 21 18
21  5	 20  9 10 22 18
22  5	 21 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  612750  612512  396568 
 396801  612970  396329  397017  613196  828118 

7386.1028
22  13    8193   20827
 1   17 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 17 20  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5 20 17 14
17  6	 16 20  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 16  5  6  7 17
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  563771  740001  563973 
 381590  381391  563559  381796  381168  563346 

7457.128
22  13    8505   22369
 3   18 14  16 17  10 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 20 16 15  4
 6  3	  7 20  5
 7  4	  8 22 20  6
 8  3	  9 22  7
 9  4	 10 17 22  8
10  4	 11 18 17  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5 20 17 14
17  7	 16 20 22  9 10 18 14
18  6	 17 10 11 21 19 14
19  5	 18 21 13  1 14
20  6	 16  5  6  7 22 17
21  5	 18 11 12 13 19
22  5	 20  7  8  9 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404963  193104  405205 
 619099  618871  404720  619346  618631  836309 

7562.61682
22  13    8201    7938
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 21 20 14
20  7	 19 21 22 12 13  1 14
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

7568.7396
22  13    7819   17190
 2   17 14  19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  6	 16  6  7 21 18 14
18  7	 17 21  9 10 11 19 14
19  5	 18 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  7  8  9 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

7877.123
22  13    7816   16466
 3   16 17  18 17  19 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 20 16  5
 7  3	  8 20  6
 8  4	  9 22 20  7
 9  3	 10 22  8
10  4	 11 17 22  9
11  5	 12 21 18 17 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  6	 15  5  6 20 17 14
17  7	 16 20 22 10 11 18 14
18  5	 17 11 21 19 14
19  5	 18 21 13  1 14
20  6	 16  6  7  8 22 17
21  5	 18 11 12 13 19
22  5	 20  8  9 10 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404963  193104  405205 
 619099  618871  404720  619346  618631  836309 

10926.382
22  13    7424   28594
 3   17 14   6 17   8 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  5	  7 17 16 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 22 18  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20  6 17 14
17  6	 16  6  7  8 18 14
18  7	 17  8  9 22 21 19 14
19  6	 18 21 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18 22 11 12 19
22  5	 18  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

10926.1028
22  13    7401   21402
 3   18 14  21 18   8 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  5	  7 17 16 20  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 21 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20  6 17 14
17  6	 16  6  7  8 18 14
18  6	 17  8  9 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 15  4  5  6 16
21  5	 18  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  553438  687778  430754 
 302558  428306  664850  567119  543813  776261 

10926.8406
22  13    7373    2187
 1   19 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  5	  6 17 16 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  5	 15 21  5 17 14
17  6	 16  5  6  7 18 14
18  6	 17  7  8  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 15  3  4  5 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

11056.363
21  12    3712       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  4	  6 20 19  4
 6  3	  7 20  5
 7  4	  8 16 20  6
 8  3	  9 16  7
 9  5	 10 21 17 16  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  5	 14 19 20 16 13
16  7	 15 20  7  8  9 17 13
17  5	 16  9 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5 20 15
20  6	 15 19  5  6  7 16
21  5	 17  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  279234  343541  522610 
 753135  753394  121333  273710  984690 

11762.22082
22  13    8280       0
 0 
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  7	 15 21  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  3  4  5 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

11763.364
21  12    3493       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 19 14  3
 5  3	  6 19  4
 6  4	  7 15 19  5
 7  3	  8 15  6
 8  5	  9 20 16 15  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4 19 15 13
15  7	 14 19  6  7  8 16 13
16  5	 15  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  4  5  6 15
20  5	 16  8  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

28940.363
21  12    3638       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  5	  8 16 15 19  6
 8  3	  9 16  7
 9  4	 10 20 16  8
10  4	 11 21 20  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19  7 16 13
16  7	 15  7  8  9 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  5	 14  5  6  7 15
20  5	 16  9 10 21 17
21  5	 17 20 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  522863  753394  753135  522610 
 343541  279234  984690  273710  121333 

7322.3711780
24  14   21218   58990
 1   23 20
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  5	  7 19 15 18  5
 7  4	  8 22 19  6
 8  3	  9 22  7
 9  5	 10 23 20 22  8
10  3	 11 23  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  6 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  5	  4  5  6 15 17
19  5	  7 22 20 15  6
20  6	 21 15 19 22  9 23
21  7	 14  1 15 20 23 24 13
22  5	  7  8  9 20 19
23  6	 10 11 24 21 20  9
24  5	 23 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503212  303411 
 502976  702766  701981  503442  312856  702207  313096  105102 

7328.460817
24  14   20692       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 22 18  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 19 24  7
 9  3	 10 19  8
10  5	 11 20 15 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 10 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5 22 19 15 17
19  7	  9 10 15 18 22 24  8
20  6	 11 12 23 21 15 10
21  5	  1 15 20 23 14
22  5	 18  5  6 24 19
23  5	 20 12 13 14 21
24  5	 22  6  7  8 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514530  799202 
 656050  384690  254434  392469  646421  116402  519240   25058 

7331.442817
24  14   18879   66627
 3   18 19  17 18   5 18
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 22 18  4
 6  3	  7 22  5
 7  4	  8 24 22  6
 8  3	  9 24  7
 9  4	 10 19 24  8
10  3	 11 19  9
11  5	 12 20 15 19 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 11 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5 22 19 15 17
19  7	 10 11 15 18 22 24  9
20  5	 12 23 21 15 11
21  5	  1 15 20 23 14
22  6	 18  5  6  7 24 19
23  5	 20 12 13 14 21
24  5	 22  7  8  9 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514530  799202 
 656050  384690  254434  392469  646421  116402  519240   25058 

7877.442802
24  14   19345   47722
 4   17 15   1 15  11 15   4 17
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 22 17  3
 5  3	  6 22  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 18 24  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  5	 12 20 15 19 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	 17 18 19 11 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4 22 18 15 16
18  7	  9 19 15 17 22 24  8
19  5	  9 10 11 15 18
20  5	 12 23 21 15 11
21  5	  1 15 20 23 14
22  6	 17  4  5  6 24 18
23  5	 20 12 13 14 21
24  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  489961  740841 
 620210  362162  223721  361750  619798  504702  493625  222078 

11160.461763
24  14   20840   69416
 1   20 19
 1  5	  2 16 15 21 14
 2  4	  3 22 16  1
 3  3	  4 22  2
 4  4	  5 17 22  3
 5  3	  6 17  4
 6  5	  7 18 15 17  5
 7  4	  8 23 18  6
 8  3	  9 23  7
 9  4	 10 19 23  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 24 20 11
13  3	 14 24 12
14  4	  1 21 24 13
15  8	 17  6 18 19 20 21  1 16
16  5	  2 22 17 15  1
17  6	  5  6 15 16 22  4
18  5	  7 23 19 15  6
19  7	 10 11 20 15 18 23  9
20  6	 11 12 24 21 15 19
21  5	  1 15 20 24 14
22  5	 16  2  3  4 17
23  5	 18  7  8  9 19
24  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  514558  367935 
 662847  776702  638661  376517  245246  514177  904901  112325 

39782.1023
22  12    4158       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 19 14  4
 6  3	  7 19  5
 7  4	  8 20 19  6
 8  6	  9 21 17 16 20  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 18 22 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  6	  3  4  5 19 15 13
15  5	 14 19 20 16 13
16  5	 15 20  8 17 13
17  5	 16  8 21 18 13
18  7	 17 21 22 11 12  1 13
19  6	 14  5  6  7 20 15
20  5	 15 19  7  8 16
21  5	 17  8  9 22 18
22  5	 21  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  533994  290360  350580  533763 
 733552  733786  137588  296120  941539  941774 

2.217101962
22  13    8732       0
 0 
 1  4	  2 15 20 13
 2  4	  3 16 15  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 22 19  8
10  3	 11 22  9
11  4	 12 21 22 10
12  4	 13 20 21 11
13  3	  1 20 12
14  6	 16 17 18 19 20 15
15  5	  2 16 14 20  1
16  5	  2  3 17 14 15
17  6	  3  4  5 18 14 16
18  6	  5  6  7 19 14 17
19  8	  7  8  9 22 21 20 14 18
20  7	 15 14 19 21 12 13  1
21  5	 19 22 11 12 20
22  5	 19  9 10 11 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  404997  405282  143001 
 142725  404715  668020  668301  923129  922853 

122.1483562
23  14   16800   80258
 3   21 20   1 21  13 21
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  4	  6 19 18  4
 6  3	  7 19  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  5	  4  5 19 15 17
19  6	  5  6  7 20 15 18
20  8	  7  8  9 23 22 21 15 19
21  6	 14  1 15 20 22 13
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

126.455948
23  14   18048       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  4	  7 22 18  5
 7  4	  8 23 22  6
 8  3	  9 23  7
 9  4	 10 19 23  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6 22 19 15 17
19  8	 10 11 20 15 18 22 23  9
20  6	 11 12 13 21 15 19
21  5	 13 14  1 15 20
22  5	 18  6  7 23 19
23  5	 22  7  8  9 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  747779 
 521435  339332  339572  511748  748244  111091  111338 

126.456306
23  14   18040       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  4	 13 20 22 11
13  4	 14 21 20 12
14  3	  1 21 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  8	  7  8  9 23 22 20 15 18
20  6	 13 21 15 19 22 12
21  5	 13 14  1 15 20
22  5	 19 23 11 12 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736983 
 504583  339542  339330  507083  736513  263325   98638 

126.594366
23  14   18009       0
 0 
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 21 22 13
15  7	 17 18 19 20 21  1 16
16  5	  2  3 17 15  1
17  6	  3  4  5 18 15 16
18  6	  5  6  7 19 15 17
19  6	  7  8  9 20 15 18
20  8	  9 10 11 23 22 21 15 19
21  5	  1 15 20 22 14
22  5	 20 23 13 14 21
23  5	 20 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7322.23346
23  14   18089   23112
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  6	 18  6  7  8 20 15
20  7	 19  8  9 23 22 21 15
21  6	 20 22 13 14  1 15
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7326.454806
23  14   17830   65222
 3   19 15  21 15   1 15
 1  5	  2 16 15 22 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 23 20  9
11  3	 12 23 10
12  4	 13 21 23 11
13  4	 14 22 21 12
14  3	  1 22 13
15  8	 17 18 19 20 21 22  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  6	  6  7  8 20 15 18
20  7	  8  9 10 23 21 15 19
21  6	 13 22 15 20 23 12
22  5	 13 14  1 15 21
23  5	 20 10 11 12 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

7349.7566
23  14   18084   48769
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 23 18  5
 7  3	  8 23  6
 8  4	  9 22 23  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  7	 17  5  6 23 22 19 15
19  6	 18 22 10 11 20 15
20  6	 19 11 12 13 21 15
21  5	 20 13 14  1 15
22  6	 18 23  8  9 10 19
23  5	 18  6  7  8 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  748019  748244 
 511748  339572  339332  521435  747779  111091  111338 

7457.7566
23  14   18041   60114
 2   19 15  17 18
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  5	  5 22 17 16  3
 5  3	  6 22  4
 6  4	  7 23 22  5
 7  3	  8 23  6
 8  4	  9 18 23  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4 22 18 15
18  7	 17 22 23  8  9 19 15
19  6	 18  9 10 11 20 15
20  6	 19 11 12 13 21 15
21  5	 20 13 14  1 15
22  6	 17  4  5  6 23 18
23  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736513 
 507083  339330  339542  504583  736983  263325   98638 

7562.1091
23  14   17289   34220
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7  8 19 15
19  6	 18  8  9 21 20 15
20  7	 19 21 22 23 14  1 15
21  6	 19  9 10 11 22 20
22  5	 21 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  595558  842472 
 595816  360161  359915  595318  359654  595046  838891 

7562.23342
23  14   17971   44172
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  4	 14 21 22 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  5	 18  7  8 20 15
20  7	 19  8  9 23 22 21 15
21  6	 20 22 13 14  1 15
22  6	 20 23 11 12 13 21
23  5	 20  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

7562.61862
23  14   17691   57956
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 22 20  8
10  3	 11 22  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  5	 17  6  7 19 15
19  5	 18  7  8 20 15
20  6	 19  8  9 22 21 15
21  7	 20 22 23 13 14  1 15
22  6	 20  9 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

7566.22803
23  14   17511   47960
 1   19 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 22 19 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 22 20 15
20  7	 19 22 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 19  8  9 10 20
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

7682.22806
23  14   17584   69449
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  5	  8 19 18 22  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5 22 18 15
18  5	 17 22  7 19 15
19  6	 18  7  8  9 20 15
20  7	 19  9 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 17  5  6  7 18
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

7696.428
23  14   17789   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 22 19 10
12  4	 13 23 22 11
13  3	 14 23 12
14  4	  1 20 23 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6 21 18 15
18  7	 17 21  8  9 10 19 15
19  6	 18 10 11 22 20 15
20  6	 19 22 23 14  1 15
21  5	 17  6  7  8 18
22  5	 19 11 12 23 20
23  5	 22 12 13 14 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  563771  740001 
 563973  381590  381391  563559  381796  381168  563346 

8402.22086
23  14   17539   42066
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22  8 19 15
19  6	 18  8  9 10 20 15
20  6	 19 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 17  6  7  8 18
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

8823.364
21  12    3591    2471
 1   18 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 19 15  6
 8  3	  9 19  7
 9  5	 10 21 20 19  8
10  3	 11 21  9
11  4	 12 18 21 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  7	 14  5  6  7 19 16 13
16  5	 15 19 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 11 12  1 13
19  6	 15  7  8  9 20 16
20  5	 16 19  9 21 17
21  6	 17 20  9 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  249342   43296  340175  524676 
 524919  337711  708815  817662  713519 

8946.363
23  14   17882   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 23 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  7	 16  5  6 23 21 18 15
18  6	 17 21 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17 23  8  9 10 18
22  5	 19 11 12 13 20
23  5	 17  6  7  8 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

15426.363
23  14   17938   94069
 4   18 15  16 17  11 18   9 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 23 21  5
 7  3	  8 23  6
 8  4	  9 17 23  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  7	 16 21 23  8  9 18 15
18  6	 17  9 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 16  4  5  6 23 17
22  5	 19 11 12 13 20
23  5	 21  6  7  8 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

28926.1028
23  14   17221   73012
 3   19 15  22 19   9 19
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  3	  7 21  5
 7  5	  8 18 17 21  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 23 13 14  1 15
21  5	 16  5  6  7 17
22  5	 19 10 11 23 20
23  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  553438  687778 
 430754  302558  428306  664850  567119  543813  776261 

28947.363
22  13    8656       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  5	  8 17 16 20  6
 8  3	  9 17  7
 9  4	 10 21 17  8
10  3	 11 21  9
11  4	 12 22 21 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20  7 17 14
17  7	 16  7  8  9 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  5  6  7 16
21  6	 17  9 10 11 22 18
22  5	 18 21 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  522863  753394  753135 
 522610  343541  279234  984690  273710  121333 

7568.11296
24  14   19589   46521
 2   18 15  20 15
 1  5	  2 15 21 24 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  4	  8 22 18  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 23 20 11
13  4	 14 24 23 12
14  3	  1 24 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7 22 19 15
19  7	 18 22  9 10 11 20 15
20  6	 19 11 12 23 21 15
21  5	 20 23 24  1 15
22  5	 18  7  8  9 19
23  5	 20 12 13 24 21
24  5	 23 13 14  1 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  750065  748248 
 535309  389751  389502  543965  749840  163322  700495  919668 

28996.428
23  13    9254       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  4	  7 21 20  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  4	 11 22 18  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	  1 19 23 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20 21 17 14
17  7	 16 21  7  8  9 18 14
18  6	 17  9 10 22 19 14
19  6	 18 22 23 13  1 14
20  5	 15  5  6 21 16
21  5	 16 20  6  7 17
22  5	 18 10 11 23 19
23  5	 22 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  533994  290360  350580 
 533763  733552  733786  137588  296120  941539  941774 

39782.207
23  13    9275       0
 0 
 1  5	  2 14 19 23 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 20 15  4
 6  3	  7 20  5
 7  4	  8 21 20  6
 8  5	  9 18 17 21  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 23 22 11
13  3	  1 23 12
14  8	  2  3 15 16 17 18 19  1
15  6	  3  4  5 20 16 14
16  5	 15 20 21 17 14
17  5	 16 21  8 18 14
18  7	 17  8  9 10 22 19 14
19  5	 18 22 23  1 14
20  6	 15  5  6  7 21 16
21  5	 16 20  7  8 17
22  6	 18 10 11 12 23 19
23  5	 22 12 13  1 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  533994  290360  350580 
 533763  733552  733786  137588  296120  941539  941774 

7457.1307280
25  14   23090   22154
 1   18 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  5	  4 22 17 16  2
 4  3	  5 22  3
 5  4	  6 25 22  4
 6  3	  7 25  5
 7  4	  8 18 25  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  4	 13 24 23 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  9 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3 22 18 15 16
18  7	  8  9 15 17 22 25  7
19  6	 10 11 23 20 15  9
20  5	 21 15 19 23 24
21  6	 14  1 15 20 24 13
22  6	 17  3  4  5 25 18
23  5	 11 12 24 20 19
24  5	 21 20 23 12 13
25  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519660  234988 
 377118  650526  752260  519884  289415  510039  664447  364415 
 776279 

7457.1310580
25  14   22536   22154
 1   18 15
 1  5	  2 16 15 21 14
 2  3	  3 16  1
 3  5	  4 22 17 16  2
 4  3	  5 22  3
 5  4	  6 25 22  4
 6  3	  7 25  5
 7  4	  8 18 25  6
 8  3	  9 18  7
 9  5	 10 19 15 18  8
10  4	 11 23 19  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 21 24 12
14  3	  1 21 13
15  8	 17 18  9 19 20 21  1 16
16  5	  2  3 17 15  1
17  5	  3 22 18 15 16
18  7	  8  9 15 17 22 25  7
19  5	 10 23 20 15  9
20  5	 21 15 19 23 24
21  6	 14  1 15 20 24 13
22  6	 17  3  4  5 25 18
23  5	 10 11 24 20 19
24  6	 21 20 23 11 12 13
25  5	 22  5  6  7 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  519660  234988 
 377118  650526  752260  519884  289415  510039  664447  364415 
 776279 

10920.3686591
25  13   11561       0
 0 
 1  5	  2 15 14 20 13
 2  4	  3 21 15  1
 3  3	  4 21  2
 4  4	  5 16 21  3
 5  5	  6 17 14 16  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  5	 10 24 23 22  8
10  4	 11 25 24  9
11  3	 12 25 10
12  4	 13 20 25 11
13  3	  1 20 12
14  8	 16  5 17 18 19 20  1 15
15  5	  2 21 16 14  1
16  5	  5 14 15 21  4
17  6	  6  7 22 18 14  5
18  5	 23 19 14 17 22
19  5	 20 14 18 23 24
20  7	 13  1 14 19 24 25 12
21  5	 15  2  3  4 16
22  6	  7  8  9 23 18 17
23  5	  9 24 19 18 22
24  6	  9 10 25 20 19 23
25  5	 24 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  524748  400635  645371 
 799274  645799  401063  247356  522275  799529  515974  247600 
  36517 

28986.389
24  14   19227   19008
 1   20 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 21 16  4
 6  4	  7 22 21  5
 7  4	  8 18 22  6
 8  4	  9 19 18  7
 9  4	 10 24 19  8
10  3	 11 24  9
11  4	 12 23 24 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  6	  3  4  5 21 17 15
17  5	 16 21 22 18 15
18  6	 17 22  7  8 19 15
19  7	 18  8  9 24 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  5  6 22 17
22  5	 17 21  6  7 18
23  6	 19 24 11 12 13 20
24  5	 19  9 10 11 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503370  303764 
 356826  503151  685534  685757  179674  308513  872019  871798 

7322.1040
21  13    6677   30899
 3   18 14   1 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 20 18  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 20 19 14
19  7	 18 20 21 12 13  1 14
20  5	 18  9 10 21 19
21  5	 20 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  618081  857835  618356 
 373461  373191  617787  372912  617506 

7342.136
21  13    6630   29095
 2   18 14   3 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  4	 10 20 21  8
10  4	 11 18 20  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 21 20 18 14
18  7	 17 20 10 11 12 19 14
19  5	 18 12 13  1 14
20  5	 17 21  9 10 18
21  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  633393  633635  398005 
 397753  633141  858546  397482  188736 

8402.140
21  13    6583   31686
 1   17 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 18 17 20  8
10  3	 11 18  9
11  4	 12 21 18 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20  9 18 14
18  7	 17  9 10 11 21 19 14
19  5	 18 21 13  1 14
20  5	 16  7  8  9 17
21  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  621045  845415  621273 
 388700  388469  620818  388951  388226 

0.262818122
21  12    3559       0
 0 
 1  5	  2 15 14 20 12
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 21 16  3
 5  3	  6 21  4
 6  4	  7 19 21  5
 7  4	  8 17 19  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 20 18 10
12  3	  1 20 11
13  5	 16 17 18 14 15
14  5	 13 18 20  1 15
15  5	  2 16 13 14  1
16  8	  2  3  4 21 19 17 13 15
17  7	  8  9 18 13 16 19  7
18  7	  9 10 11 20 14 13 17
19  5	 16 21  6  7 17
20  5	 11 12  1 14 18
21  5	 16  4  5  6 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  540147  293363  474401  739711 
 739971  474835  967157  180974  966912 

122.441560
22  13    8211   16763
 2   17 18  10 18
 1  5	  2 15 14 20 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 21 17  5
 7  4	  8 22 21  6
 8  3	  9 22  7
 9  4	 10 18 22  8
10  3	 11 18  9
11  4	 12 19 18 10
12  4	 13 20 19 11
13  3	  1 20 12
14  7	 16 17 18 19 20  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  7	  4  5  6 21 18 14 16
18  8	 10 11 19 14 17 21 22  9
19  5	 11 12 20 14 18
20  5	 12 13  1 14 19
21  5	 17  6  7 22 18
22  5	 21  7  8  9 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  748019  747779  521435 
 339332  339572  511748  748244  111091  111338 

196.9723
22  13    7940       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  5	  8 21 17 16  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  3	 11 18  9
11  4	 12 22 18 10
12  3	 13 22 11
13  4	  1 19 22 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7 21 18 14
18  8	 17 21  9 10 11 22 19 14
19  5	 18 22 13  1 14
20  5	 15  3  4  5 16
21  5	 17  7  8  9 18
22  5	 18 11 12 13 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  617968  738590  494878 
 380400  497334  738998  617548  253622  626544 

196.9902
22  13    8125       0
 0 
 1  4	  2 14 19 13
 2  4	  3 15 14  1
 3  4	  4 20 15  2
 4  3	  5 20  3
 5  4	  6 16 20  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 22 18  9
11  3	 12 22 10
12  4	 13 21 22 11
13  4	  1 19 21 12
14  7	  2 15 16 17 18 19  1
15  5	  2  3 20 16 14
16  7	 15 20  5  6  7 17 14
17  5	 16  7  8 18 14
18  8	 17  8  9 10 22 21 19 14
19  5	 18 21 13  1 14
20  5	 15  3  4  5 16
21  5	 18 22 12 13 19
22  5	 18 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  591364  708291  483011 
 359940  477508  697668  596851  586879  357503 

219.1023
22  13    7981       0
 0 
 1  4	  2 14 18 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 19 15  3
 5  4	  6 21 19  4
 6  3	  7 21  5
 7  4	  8 16 21  6
 8  3	  9 16  7
 9  5	 10 20 17 16  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 18 22 11
13  3	  1 18 12
14  7	  2  3 15 16 17 18  1
15  5	  3  4 19 16 14
16  8	 15 19 21  7  8  9 17 14
17  5	 16  9 20 18 14
18  7	 17 20 22 12 13  1 14
19  5	 15  4  5 21 16
20  5	 17  9 10 22 18
21  5	 19  5  6  7 16
22  5	 20 10 11 12 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  396801  397017  612970 
 612750  396568  613196  612512  828118  396329 

7385.137
21  12    3649    4704
 1   16 13
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  5	  6 19 15 14  4
 6  4	  7 20 19  5
 7  3	  8 20  6
 8  4	  9 21 20  7
 9  3	 10 21  8
10  4	 11 17 21  9
11  4	 12 18 17 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5 19 16 13
16  5	 15 19 20 17 13
17  7	 16 20 21 10 11 18 13
18  5	 17 11 12  1 13
19  5	 15  5  6 20 16
20  7	 16 19  6  7  8 21 17
21  5	 20  8  9 10 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  690841  626603  388846  479753 
 690554  950793  210441  394526  636001 

11762.8402
22  13    7965       0
 0 
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  4	  4 21 15  2
 4  3	  5 21  3
 5  4	  6 16 21  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3 21 16 14
16  7	 15 21  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 15  3  4  5 16
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

0.262818362
22  13    8225       0
 0 
 1  5	  2 16 15 21 13
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  3	  5 17  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 20 22  6
 8  4	  9 18 20  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 21 19 11
13  3	  1 21 12
14  5	 17 18 19 15 16
15  5	 14 19 21  1 16
16  6	  2  3 17 14 15  1
17  8	  3  4  5 22 20 18 14 16
18  7	  9 10 19 14 17 20  8
19  7	 10 11 12 21 15 14 18
20  5	 17 22  7  8 18
21  5	 12 13  1 15 19
22  5	 17  5  6  7 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  540147  293363  474401 
 739711  739971  474835  967157  180974  966912 

165.22802
23  14   17312   73557
 1   18 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 23 17  5
 7  3	  8 23  6
 8  4	  9 21 23  7
 9  5	 10 19 18 21  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3  4 17 15
17  8	 16  4  5  6 23 21 18 15
18  5	 17 21  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 17 23  8  9 18
22  5	 19 11 12 13 20
23  5	 17  6  7  8 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559588  773723 
 559811  337492  337260  559368  337716  337033  560031 

196.10322
23  14   17287   34220
 1   20 19
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 22 23 11
13  3	 14 22 12
14  4	  1 20 22 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  7	 16 21  5  6  7 18 15
18  5	 17  7  8 19 15
19  8	 18  8  9 10 23 22 20 15
20  5	 19 22 14  1 15
21  5	 16  3  4  5 17
22  6	 19 23 12 13 14 20
23  5	 19 10 11 12 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  708291 
 483011  359940  477508  697668  596851  586879  357503 

219.22802
23  14   17351   63121
 3   16 17  18 15   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 23  6  7  8 18 15
18  5	 17  8  9 19 15
19  7	 18  9 10 11 22 20 15
20  6	 19 22 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 11 12 13 20
23  5	 21  4  5  6 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  591364  697668 
 477508  359940  483011  708291  586879  596851  357503 

222.22802
23  14   17131   68580
 3   15 17  22 17   6 17
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  5	 10 19 18 22  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21  5  6  7 22 18 15
18  5	 17 22  9 19 15
19  7	 18  9 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  3  4  5 17
22  5	 17  7  8  9 18
23  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  617968  738998 
 497334  380400  494878  738590  626544  253622  617548 

7322.62406
23  14   17179   89264
 1   21 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 22 20  9
11  4	 12 23 22 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  5	 17  5  6 19 15
19  6	 18  6  7  8 20 15
20  7	 19  8  9 10 22 21 15
21  7	 20 22 23 13 14  1 15
22  5	 20 10 11 23 21
23  5	 22 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  706059  706264 
 478995  298635  298399  478477  705851  633949  865416 

7326.490802
23  14   17387   22154
 1   20 15
 1  5	  2 16 15 22 14
 2  3	  3 16  1
 3  4	  4 17 16  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  4	  8 20 19  6
 8  3	  9 20  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  8	 17 18 19 20 21 22  1 16
16  5	  2  3 17 15  1
17  5	  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  5	  6  7 20 15 18
20  7	  7  8  9 23 21 15 19
21  7	 12 13 22 15 20 23 11
22  5	 13 14  1 15 21
23  5	 20  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

7340.1024
22  13    8145       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 20 17  7
 9  4	 10 21 20  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 20 18 14
18  5	 17 20 21 19 14
19  7	 18 21 22 12 13  1 14
20  5	 17  8  9 21 18
21  6	 18 20  9 10 22 19
22  5	 21 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  678524  850731  602995 
 431811  496123  678280  272891  440637  631957 

7354.124
22  13    8275   11826
 1   18 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	  1 19 21 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  5	 18 21 13  1 14
20  7	 17 22  9 10 11 21 18
21  6	 18 20 11 12 13 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

7354.363
22  13    8443   11826
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 20 22  8
10  3	 11 20  9
11  4	 12 21 20 10
12  4	 13 19 21 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7 22 20 18 14
18  5	 17 20 21 19 14
19  6	 18 21 12 13  1 14
20  7	 17 22  9 10 11 21 18
21  5	 18 20 11 12 19
22  5	 17  7  8  9 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  532837  757981  758242 
 533099  354786  290065  288444  141794  479081 

7580.8163
22  13    7665   21648
 1   18 14
 1  4	  2 14 20 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  4	 10 22 21  8
10  4	 11 19 22  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  8	  2 15 16 17 18 19 20  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 22 19 14
19  7	 18 22 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 17  8  9 22 18
22  5	 18 21  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  676467  912192  611227 
 376527  466390  676169  952788  190934  383199 

7696.142
23  14   16926   40992
 1   18 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 21 17  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 20 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6 21 18 15
18  7	 17 21  8  9 10 19 15
19  7	 18 10 11 23 22 20 15
20  5	 19 22 14  1 15
21  5	 17  6  7  8 18
22  5	 19 23 13 14 20
23  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  559684  740016 
 559889  383646  383443  559477  383864  383229  205150 

7696.8402
23  14   17329   52640
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 22 17  4
 6  3	  7 22  5
 7  4	  8 18 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5 22 18 15
18  7	 17 22  7  8  9 19 15
19  5	 18  9 10 20 15
20  7	 19 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 17  5  6  7 18
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

8402.8406
23  14   16812   46595
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22  8 19 15
19  6	 18  8  9 10 20 15
20  7	 19 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 17  6  7  8 18
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  765427  767718 
 533257  335467  335228  522462  765184  286539  676905 

11762.22802
23  14   17220   54359
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  4	  4 22 16  2
 4  3	  5 22  3
 5  4	  6 17 22  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3 22 17 15
17  7	 16 22  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  7	 19  9 10 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 16  3  4  5 17
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  751090  751326 
 517894  320107  319862  522467  750856  665525  674861 

11780.363
22  13    7334   27676
 3   17 14   8 17  10 17
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  3	  6 20  4
 6  4	  7 16 20  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 21 17  9
11  4	 12 22 21 10
12  4	 13 19 22 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  7	 15 20  6  7  8 17 14
17  7	 16  8  9 10 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 12 13  1 14
20  5	 15  4  5  6 16
21  5	 17 10 11 22 18
22  5	 18 21 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  522863  753394  753135 
 522610  343541  279234  984690  273710  121333 

219.61682
24  14   20564       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  4	  5 23 21  3
 5  3	  6 23  4
 6  4	  7 17 23  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 22 19  9
11  4	 12 24 22 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 23  6  7  8 18 15
18  5	 17  8  9 19 15
19  6	 18  9 10 22 20 15
20  7	 19 22 24 13 14  1 15
21  5	 16  3  4 23 17
22  5	 19 10 11 24 20
23  5	 21  4  5  6 17
24  5	 22 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  545270  681655 
 431799  302582  429358  681262  556941  554096  298893  803952 

7457.142
24  14   20742   23112
 1   17 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 23 21  6
 8  3	  9 23  7
 9  4	 10 18 23  8
10  4	 11 19 18  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 22 24 12
14  4	  1 20 22 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5 21 18 15
18  7	 17 21 23  9 10 19 15
19  7	 18 10 11 24 22 20 15
20  5	 19 22 14  1 15
21  6	 17  5  6  7 23 18
22  5	 19 24 13 14 20
23  5	 21  7  8  9 18
24  5	 19 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  638454  770759 
 500423  373238  504101  765221  237255  633937  104950  378961 

11762.8942
24  14   20946       0
 0 
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  4	  4 22 16  2
 4  3	  5 22  3
 5  4	  6 17 22  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  4	 11 24 20  9
11  3	 12 24 10
12  4	 13 23 24 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3 22 17 15
17  7	 16 22  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  7	 19  9 10 24 23 21 15
21  5	 20 23 14  1 15
22  5	 16  3  4  5 17
23  6	 20 24 12 13 14 21
24  5	 20 10 11 12 23
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  761335  761554 
 516866  303742  303492  516329  761109  679863  681007  421902 

229.22803
24  14   21512       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 17 21  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  4	 10 23 22  8
10  4	 11 19 23  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21  5  6  7 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23 10 11 24 20 15
20  6	 19 24 13 14  1 15
21  5	 16  3  4  5 17
22  6	 17  7  8  9 23 18
23  5	 18 22  9 10 19
24  5	 19 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  698866  810727 
 535237  471538  529692  806137  636867  271999  271736  625698 

8403.1031
24  14   19140   89074
 1   19 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 21 17  6
 8  4	  9 22 21  7
 9  5	 10 23 19 22  8
10  3	 11 23  9
11  4	 12 24 23 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  7	 16  5  6  7 21 18 15
18  5	 17 21 22 19 15
19  6	 18 22  9 23 20 15
20  7	 19 23 24 13 14  1 15
21  5	 17  7  8 22 18
22  5	 18 21  8  9 19
23  6	 19  9 10 11 24 20
24  5	 23 11 12 13 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  557685  505709 
 302784  377331  557435  784887  150003  310575  784651 1014143 

8823.1024
23  13    9054    7371
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 20 16  6
 8  3	  9 20  7
 9  5	 10 22 21 20  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  7	 15  5  6  7 20 17 14
17  5	 16 20 21 18 14
18  5	 17 21 22 19 14
19  7	 18 22 23 12 13  1 14
20  6	 16  7  8  9 21 17
21  5	 17 20  9 22 18
22  6	 18 21  9 10 23 19
23  5	 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  754239  942891  625481 
 468651  468430  629047  310089  194109  309559  464959 

11057.380
24  14   19359   72912
 3   19 15   1 15   3 15
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  4	  5 21 16  3
 5  4	  6 22 21  4
 6  4	  7 24 22  5
 7  3	  8 24  6
 8  4	  9 18 24  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	 14 20 23 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4 21 17 15
17  5	 16 21 22 18 15
18  7	 17 22 24  8  9 19 15
19  7	 18  9 10 11 23 20 15
20  6	 19 23 13 14  1 15
21  5	 16  4  5 22 17
22  6	 17 21  5  6 24 18
23  5	 19 11 12 13 20
24  5	 22  6  7  8 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  557435  310575 
 377331  557685  784887  784651  150003  302784 1014143  505709 

283.22803
25  14   24107       0
 0 
 1  4	  2 15 20 14
 2  4	  3 16 15  1
 3  4	  4 21 16  2
 4  3	  5 21  3
 5  4	  6 25 21  4
 6  3	  7 25  5
 7  4	  8 17 25  6
 8  4	  9 22 17  7
 9  4	 10 23 22  8
10  4	 11 19 23  9
11  4	 12 24 19 10
12  3	 13 24 11
13  4	 14 20 24 12
14  3	  1 20 13
15  7	  2 16 17 18 19 20  1
16  5	  2  3 21 17 15
17  8	 16 21 25  7  8 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23 10 11 24 20 15
20  6	 19 24 13 14  1 15
21  6	 16  3  4  5 25 17
22  5	 17  8  9 23 18
23  5	 18 22  9 10 19
24  5	 19 11 12 13 20
25  5	 21  5  6  7 17
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  605560  853499 
 605834  414204  349483  533614  853766  334558  183804  260129 
 606112 

126.78560406
25  14   23943   22154
 1   15 20
 1  4	  2 16 22 14
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 18 17  3
 5  3	  6 18  4
 6  4	  7 19 18  5
 7  3	  8 19  6
 8  4	  9 23 19  7
 9  3	 10 23  8
10  4	 11 20 23  9
11  3	 12 20 10
12  4	 13 24 20 11
13  4	 14 25 24 12
14  4	  1 22 25 13
15  7	 17 18 19 20 21 22 16
16  5	  2 17 15 22  1
17  6	  2  3  4 18 15 16
18  6	  4  5  6 19 15 17
19  7	  6  7  8 23 20 15 18
20  8	 11 12 24 21 15 19 23 10
21  5	 22 15 20 24 25
22  6	 16 15 21 25 14  1
23  5	 19  8  9 10 20
24  5	 12 13 25 21 20
25  5	 22 21 24 13 14
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  503374  771662 
 634642  366354  236110  235855  503119  771407   24020  370832 
 631952 

8403.8416
24  14   18763   46595
 1   18 15
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 22 17  5
 7  4	  8 23 22  6
 8  4	  9 19 23  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 24 20 11
13  3	 14 24 12
14  4	  1 21 24 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  7	 16  4  5  6 22 18 15
18  5	 17 22 23 19 15
19  7	 18 23  8  9 10 20 15
20  7	 19 10 11 12 24 21 15
21  5	 20 24 14  1 15
22  5	 17  6  7 23 18
23  5	 18 22  7  8 19
24  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  537129  455428 
 259702  334237  536854  741785  742036   75165  256182  928269 

7322.165
20  12    3214       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  4	  1 18 19 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  8	 16  7  8  9 20 19 18 13
18  5	 17 19 12  1 13
19  5	 17 20 11 12 18
20  5	 17  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  643612  844436  643843  443023 
 442790  643387  442560  255279 

7323.162
20  12    3151    5858
 2   17 13   9 17
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 19 16 15  5
 7  3	  8 19  6
 8  4	  9 17 19  7
 9  3	 10 17  8
10  4	 11 20 17  9
11  3	 12 20 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 19 17 13
17  8	 16 19  8  9 10 20 18 13
18  5	 17 20 12  1 13
19  5	 16  6  7  8 17
20  5	 17 10 11 12 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  397753  188736  397482  633141 
 633393  398005  858546  633635 

7322.172
21  13    6755   29289
 1   19 14
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	 13 20 11
13  4	  1 19 20 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  8	 17  7  8  9 21 20 19 14
19  5	 18 20 13  1 14
20  6	 18 21 11 12 13 19
21  5	 18  9 10 11 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  643612  844436  643843 
 443023  442790  643387  442560  255279 

7324.159
21  13    6728   29609
 1   17 18
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  5	  7 20 17 16  5
 7  3	  8 20  6
 8  4	  9 21 20  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  3	 12 18 10
12  4	 13 19 18 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6 20 18 14
18  8	 17 20 21 10 11 12 19 14
19  5	 18 12 13  1 14
20  6	 17  6  7  8 21 18
21  5	 20  8  9 10 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  564830  565089  324319 
 324062  564568  799192  323805  564298 

7365.363
21  12    3637       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 21 16  7
 9  3	 10 21  8
10  5	 11 20 19 21  9
11  4	 12 18 20 10
12  3	  1 18 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  8	 15  6  7  8 21 19 17 13
17  5	 16 19 20 18 13
18  6	 17 20 11 12  1 13
19  5	 16 21 10 20 17
20  5	 17 19 10 11 18
21  5	 16  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532837  757981  758242  533099 
 354786  290065  288444  141794  479081 

7372.123
21  12    3507       0
 0 
 1  4	  2 13 18 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 21 16  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  4	 12 20 19 10
12  4	  1 18 20 11
13  8	  2  3 14 15 16 17 18  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  8	 15  6  7  8 21 19 17 13
17  5	 16 19 20 18 13
18  5	 17 20 12  1 13
19  6	 16 21 10 11 20 17
20  5	 17 19 11 12 18
21  5	 16  8  9 10 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  532837  757981  758242  533099 
 354786  290065  288444  141794  479081 

7564.159
22  14   14164  138557
 1   18 19
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  5	  8 21 18 17  6
 8  3	  9 21  7
 9  4	 10 22 21  8
10  3	 11 22  9
11  4	 12 19 22 10
12  3	 13 19 11
13  4	 14 20 19 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7 21 19 15
19  8	 18 21 22 11 12 13 20 15
20  5	 19 13 14  1 15
21  6	 18  7  8  9 22 19
22  5	 21  9 10 11 19
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  564830  565089 
 324319  324062  564568  799192  323805  564298 

7479.363
23  14   17386   83347
 1   17 18
 1  4	  2 15 20 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  5	  6 21 17 16  4
 6  3	  7 21  5
 7  4	  8 23 21  6
 8  3	  9 23  7
 9  4	 10 18 23  8
10  3	 11 18  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	 14 20 22 12
14  3	  1 20 13
15  8	  2  3 16 17 18 19 20  1
16  5	  3  4  5 17 15
17  5	 16  5 21 18 15
18  8	 17 21 23  9 10 11 19 15
19  5	 18 11 22 20 15
20  6	 19 22 13 14  1 15
21  6	 17  5  6  7 23 18
22  5	 19 11 12 13 20
23  5	 21  7  8  9 18
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  404963  193104 
 405205  619099  618871  404720  619346  618631  836309 

7566.9723
23  14   16997   77021
 3   18 15   8 18   6 18
 1  4	  2 15 21 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 22 19 18  7
 9  3	 10 22  8
10  4	 11 20 22  9
11  3	 12 20 10
12  4	 13 23 20 11
13  3	 14 23 12
14  4	  1 21 23 13
15  8	  2 16 17 18 19 20 21  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 22 20 15
20  8	 19 22 10 11 12 23 21 15
21  5	 20 23 14  1 15
22  5	 19  8  9 10 20
23  5	 20 12 13 14 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  779816  780031 
 515922  302771  302515  522497  779595  258213  712768 

11082.364
23  13    9493       0
 0 
 1  4	  2 14 19 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 20 15  3
 5  4	  6 21 20  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  3	  9 17  7
 9  4	 10 22 17  8
10  4	 11 23 22  9
11  3	 12 23 10
12  4	 13 19 23 11
13  3	  1 19 12
14  8	  2  3 15 16 17 18 19  1
15  5	  3  4 20 16 14
16  5	 15 20 21 17 14
17  8	 16 21  7  8  9 22 18 14
18  5	 17 22 23 19 14
19  6	 18 23 12 13  1 14
20  5	 15  4  5 21 16
21  6	 16 20  5  6  7 17
22  5	 17  9 10 23 18
23  6	 18 22 10 11 12 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  631277  725726  500384 
 364013  492856  716015  500605  293607  284918  492631 

0.586818122
23  13    8874       0
 0 
 1  5	  2 16 15 21 13
 2  4	  3 17 16  1
 3  3	  4 17  2
 4  4	  5 22 17  3
 5  3	  6 22  4
 6  4	  7 20 22  5
 7  4	  8 18 20  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 23 19 10
12  3	 13 23 11
13  4	  1 21 23 12
14  5	 17 18 19 15 16
15  5	 14 19 21  1 16
16  5	  2 17 14 15  1
17  8	  2  3  4 22 20 18 14 16
18  7	  8  9 19 14 17 20  7
19  8	  9 10 11 23 21 15 14 18
20  5	 17 22  6  7 18
21  5	  1 15 19 23 13
22  5	 17  4  5  6 20
23  5	 19 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  507384  444111  274936 
 441642  697715  697985  640114  636796  383014  885548 

439322.122
17  10     603       0
 0 
 1  4	  2 11 17 10
 2  3	  3 11  1
 3  4	  4 12 11  2
 4  3	  5 12  3
 5  4	  6 13 12  4
 6  4	  7 14 13  5
 7  4	  8 15 14  6
 8  4	  9 16 15  7
 9  4	 10 17 16  8
10  3	  1 17  9
11  9	  2  3 12 13 14 15 16 17  1
12  5	  3  4  5 13 11
13  5	 12  5  6 14 11
14  5	 13  6  7 15 11
15  5	 14  7  8 16 11
16  5	 15  8  9 17 11
17  5	 16  9 10  1 11
 949036  690151  360423  101165     512   99539  358424  687128 
 947409 1048062  732639  732864  452357  232052  231780  460981 
 732410 

439320.439322
19  11    1507       0
 0 
 1  5	  2 13 12 19 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  3	  6 15  4
 6  5	  7 16 12 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 19 18  9
11  3	  1 19 10
12  9	 14 15  6 16 17 18 19  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5  6 12 14
16  5	  7  8 17 12  6
17  5	  8  9 18 12 16
18  5	  9 10 19 12 17
19  5	 10 11  1 12 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  527858  315732  527567  733530  753138 
 635581  412349  297458 

439322.442802
20  11    1644       0
 0 
 1  5	  2 13 12 19 11
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 18 12 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	  1 19 20 10
12  9	 14 15 16 17  8 18 19  1 13
13  5	  2  3 14 12  1
14  5	  3  4 15 12 13
15  5	  4  5 16 12 14
16  5	  5  6 17 12 15
17  5	  6  7  8 12 16
18  5	  9 20 19 12  8
19  5	  1 12 18 20 11
20  5	 18  9 10 11 19
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  517606  796134  767724  517958  268012 
 233958  383291  645435  513161 

439322.126
18  11    1259     810
 1   16 12
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  6	 16  8  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

439326.122
18  11    1273       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  3	  9 16  7
 9  4	 10 17 16  8
10  4	 11 18 17  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  6	 15  7  8  9 17 12
17  5	 16  9 10 18 12
18  5	 17 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  732639  732864  452357  232052  231780 
 460981  732410 

439322.363
19  11    1520       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  5	  9 19 17 16  7
 9  3	 10 19  8
10  4	 11 18 19  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  5	 16  8 19 18 12
18  6	 17 19 10 11  1 12
19  5	 17  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  692740  692971  450334  269951  269692 
 465140  692522  622657 

439322.1306802
21  12    3862       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 19 13 18  7
 9  4	 10 21 19  8
10  3	 11 21  9
11  4	 12 20 21 10
12  3	  1 20 11
13  9	 15 16 17 18  8 19 20  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  5	  4  5 17 13 15
17  5	  5  6 18 13 16
18  5	  6  7  8 13 17
19  5	  9 21 20 13  8
20  6	 12  1 13 19 21 11
21  5	 19  9 10 11 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  517606  796134  767724  517958 
 268012  233958  383291  645435  513161 

439563.442802
22  12    3844       0
 0 
 1  5	  2 14 13 20 12
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  5	 10 19 13 18  8
10  4	 11 22 19  9
11  3	 12 22 10
12  4	  1 20 22 11
13  9	 15 16 17 18  9 19 20  1 14
14  5	  2  3 15 13  1
15  5	  3  4 16 13 14
16  6	  4  5  6 17 13 15
17  5	  6 21 18 13 16
18  5	  9 13 17 21  8
19  5	 10 22 20 13  9
20  5	  1 13 19 22 12
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  509422  725486  783107  509842 
 241407  291310  373001  659721   23126  514070 

439326.126
19  12    2669    9397
 3   17 13   7 17   9 17
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

453722.126
19  12    2677    9627
 1   16 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8  9 18 13
18  6	 17  9 10 11 19 13
19  5	 18 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  732639  732864  452357  232052 
 231780  460981  732410 

439322.368
20  12    3233       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 20 18  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439326.363
20  12    3235       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  6	 16  7  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.128
20  12    3195    7746
 1   17 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8  9 18 13
18  6	 17  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.363
20  12    3228       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  5	 16  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439562.7326
20  12    3268       0
 0 
 1  4	  2 13 20 12
 2  4	  3 14 13  1
 3  3	  4 14  2
 4  4	  5 15 14  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 20 19 10
12  3	  1 20 11
13  9	  2 14 15 16 17 18 19 20  1
14  5	  2  3  4 15 13
15  5	 14  4  5 16 13
16  6	 15  5  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 10 19 13
19  5	 18 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

453722.363
20  12    3229    2471
 1   19 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  5	 10 20 18 17  8
10  3	 11 20  9
11  4	 12 19 20 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8  9 18 13
18  5	 17  9 20 19 13
19  6	 18 20 11 12  1 13
20  5	 18  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439323.364
20  11    1664       0
 0 
 1  4	  2 12 18 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  5	  8 19 16 15  6
 8  4	  9 20 19  7
 9  3	 10 20  8
10  4	 11 18 20  9
11  3	  1 18 10
12  9	  2  3 13 14 15 16 17 18  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7 19 17 12
17  5	 16 19 20 18 12
18  6	 17 20 10 11  1 12
19  5	 16  7  8 20 17
20  6	 17 19  8  9 10 18
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  660840  660569  889054  889320  661103 
 461290  387358  389826  217578 

443166.126
21  13    6827   39359
 3   18 14   8 18  10 18
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  5	  6 21 16 15  4
 6  3	  7 21  5
 7  4	  8 17 21  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5 21 17 14
17  6	 16 21  7  8 18 14
18  6	 17  8  9 10 19 14
19  6	 18 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 16  5  6  7 17
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726321  483564 
 267643  267900  484078  726712  256135 

453722.368
21  13    6823   27530
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 21 19  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  6	 18  9 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453722.7566
21  13    6874   21648
 1   17 14
 1  4	  2 14 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  3	  6 16  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14  9	  2 15 16 17 18 19 20 21  1
15  5	  2  3  4 16 14
16  6	 15  4  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

453726.363
21  13    6905   30359
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 21 19 18  9
11  3	 12 21 10
12  4	 13 20 21 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 10 19 14
19  5	 18 10 21 20 14
20  6	 19 21 12 13  1 14
21  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453786.126
21  13    6886   35582
 1   19 18
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  5	  8 21 17 16  6
 8  3	  9 21  7
 9  4	 10 18 21  8
10  4	 11 19 18  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7 21 18 14
18  6	 17 21  9 10 19 14
19  6	 18 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 17  7  8  9 18
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  759294  759519  522008 
 323195  322938  519377  759068  122363 

453963.126
21  13    6758   28062
 3   17 14   9 17   7 17
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 21 18 17  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439322.22086
22  13    8258       0
 0 
 1  4	  2 14 21 13
 2  4	  3 15 14  1
 3  3	  4 15  2
 4  4	  5 16 15  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  4	  8 19 18  6
 8  3	  9 19  7
 9  4	 10 20 19  8
10  4	 11 22 20  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14  9	  2 15 16 17 18 19 20 21  1
15  5	  2  3  4 16 14
16  5	 15  4  5 17 14
17  5	 16  5  6 18 14
18  5	 17  6  7 19 14
19  6	 18  7  8  9 20 14
20  6	 19  9 10 22 21 14
21  6	 20 22 12 13  1 14
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

439568.363
21  12    3486       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 20 17  8
10  4	 11 21 20  9
11  4	 12 19 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  6	 15  6  7  8 17 13
17  6	 16  8  9 20 18 13
18  5	 17 20 21 19 13
19  6	 18 21 11 12  1 13
20  5	 17  9 10 21 18
21  5	 18 20 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

453723.364
21  12    3602    2471
 1   19 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  3	  7 15  5
 7  4	  8 16 15  6
 8  5	  9 20 17 16  7
 9  4	 10 21 20  8
10  3	 11 21  9
11  4	 12 19 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  6	 14  5  6  7 16 13
16  5	 15  7  8 17 13
17  5	 16  8 20 18 13
18  5	 17 20 21 19 13
19  6	 18 21 11 12  1 13
20  5	 17  8  9 21 18
21  6	 18 20  9 10 11 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

454086.123
22  13    7560   23067
 1   17 16
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 18 21  9
11  5	 12 22 19 18 10
12  3	 13 22 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8 21 18 14
18  6	 17 21 10 11 19 14
19  5	 18 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  8  9 10 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

1735326.363
22  13    8285       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 21 15  4
 6  3	  7 21  5
 7  5	  8 17 16 21  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  6	  3  4  5 21 16 14
16  5	 15 21  7 17 14
17  5	 16  7  8 18 14
18  6	 17  8  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  5  6  7 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

439384.460806
24  13   10740       0
 0 
 1  5	  2 15 14 21 13
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  5	  5 22 17 16  3
 5  4	  6 23 22  4
 6  3	  7 23  5
 7  4	  8 19 23  6
 8  3	  9 19  7
 9  5	 10 20 14 19  8
10  3	 11 20  9
11  4	 12 24 20 10
12  3	 13 24 11
13  4	  1 21 24 12
14  9	 16 17 18 19  9 20 21  1 15
15  5	  2  3 16 14  1
16  5	  3  4 17 14 15
17  5	  4 22 18 14 16
18  5	 19 14 17 22 23
19  6	  8  9 14 18 23  7
20  6	 10 11 24 21 14  9
21  5	  1 14 20 24 13
22  5	  4  5 23 18 17
23  6	 19 18 22  5  6  7
24  5	 20 11 12 13 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  511472  732524  732768 
 511725  323172  268698  377107  640275  253749  116324  515122 

453963.364
22  13    7452   25454
 3   17 14   9 17   7 17
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  5	 10 21 18 17  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  6	 16  7  8  9 18 14
18  5	 17  9 21 19 14
19  5	 18 21 22 20 14
20  6	 19 22 12 13  1 14
21  5	 18  9 10 22 19
22  6	 19 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  660840  660569  889054 
 889320  661103  461290  387358  389826  217578 

1735566.363
23  14   17599   75301
 3   19 15  11 19   9 19
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 22 16  4
 6  3	  7 22  5
 7  5	  8 18 17 22  6
 8  3	  9 18  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  5	 12 23 20 19 10
12  3	 13 23 11
13  4	 14 21 23 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  6	  3  4  5 22 17 15
17  5	 16 22  7 18 15
18  6	 17  7  8  9 19 15
19  6	 18  9 10 11 20 15
20  5	 19 11 23 21 15
21  6	 20 23 13 14  1 15
22  5	 16  5  6  7 17
23  5	 20 11 12 13 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  751090  751326 
 517894  320107  319862  522467  750856  665525  674861 

439322.140
20  12    3127       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 20 18  9
11  3	 12 20 10
12  4	  1 19 20 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  7	 17  8  9 10 20 19 13
19  5	 18 20 12  1 13
20  5	 18 10 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  692740  692971  450334  269951 
 269692  465140  692522  622657 

439323.136
20  12    3139    2471
 1   17 13
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  5	  8 20 17 16  6
 8  3	  9 20  7
 9  4	 10 18 20  8
10  3	 11 18  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7 20 18 13
18  7	 17 20  9 10 11 19 13
19  5	 18 11 12  1 13
20  5	 17  7  8  9 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  726512  726712  484078  267900 
 267643  483564  726321  256135 

439396.122
20  12    3144       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  5	  7 20 16 15  5
 7  3	  8 20  6
 8  4	  9 17 20  7
 9  3	 10 17  8
10  4	 11 18 17  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6 20 17 13
17  7	 16 20  8  9 10 18 13
18  5	 17 10 11 19 13
19  5	 18 11 12  1 13
20  5	 16  6  7  8 17
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  759294  759519  522008  323195 
 322938  519377  759068  122363 

439328.136
21  13    6699   14471
 4   19 14   1 14   3 14  12 19
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 21 18  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8 21 19 14
19  7	 18 21 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439340.126
21  13    6723   13440
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  4	 10 21 18  8
10  3	 11 21  9
11  4	 12 19 21 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  7	 17  7  8  9 21 19 14
19  6	 18 21 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  9 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

453722.140
21  13    6581   31686
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 21 19 10
12  3	 13 21 11
13  4	  1 20 21 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  7	 18  9 10 11 21 20 14
20  5	 19 21 13  1 14
21  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  692740  692971  450334 
 269951  269692  465140  692522  622657 

453723.136
21  13    6638   29609
 1   18 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  5	  9 21 18 17  7
 9  3	 10 21  8
10  4	 11 19 21  9
11  3	 12 19 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8 21 19 14
19  7	 18 21 10 11 12 20 14
20  5	 19 12 13  1 14
21  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  726512  726712  484078 
 267900  267643  483564  726321  256135 

439326.1023
22  13    7863       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 21 19 18  8
10  4	 11 22 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  6	 17  7  8  9 19 14
19  5	 18  9 21 20 14
20  7	 19 21 22 12 13  1 14
21  5	 19  9 10 22 20
22  5	 21 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  706059  706264  478995 
 298635  298399  478477  705851  633949  865416 

439347.123
21  12    3608       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  3	  9 17  7
 9  4	 10 20 17  8
10  3	 11 20  9
11  4	 12 21 20 10
12  4	  1 19 21 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  7	 16  7  8  9 20 18 13
18  5	 17 20 21 19 13
19  5	 18 21 12  1 13
20  6	 17  9 10 11 21 18
21  5	 18 20 11 12 19
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  660840  660569  889054  889320 
 661103  461290  387358  389826  217578 

439396.363
22  13    8018       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  5	  7 21 17 16  5
 7  3	  8 21  6
 8  4	  9 18 21  7
 9  3	 10 18  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6 21 18 14
18  7	 17 21  8  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 17  6  7  8 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

439682.140
22  13    7959       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 21 17  6
 8  3	  9 21  7
 9  5	 10 19 18 21  8
10  3	 11 19  9
11  4	 12 22 19 10
12  3	 13 22 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7 21 18 14
18  5	 17 21  9 19 14
19  7	 18  9 10 11 22 20 14
20  5	 19 22 13  1 14
21  5	 17  7  8  9 18
22  5	 19 11 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

440402.363
22  13    7976       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  6	 11 22 19 18 21  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 17  8  9 10 18
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  785909  786127  546578 
 354939  354678  546009  785685  124405  720963 

440403.126
21  12    3491       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  4	 10 21 20  8
10  4	 11 18 21  9
11  4	 12 19 18 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 20 17 13
17  5	 16 20 21 18 13
18  6	 17 21 10 11 19 13
19  5	 18 11 12  1 13
20  5	 16  8  9 21 17
21  5	 17 20  9 10 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  676467  912192  611227  376527 
 466390  676169  952788  190934  383199 

440823.122
21  12    3632       0
 0 
 1  4	  2 13 19 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  3	  8 16  6
 8  4	  9 20 16  7
 9  3	 10 20  8
10  4	 11 21 20  9
11  5	 12 19 18 21 10
12  3	  1 19 11
13  9	  2  3 14 15 16 17 18 19  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  7	 15  6  7  8 20 17 13
17  5	 16 20 21 18 13
18  5	 17 21 11 19 13
19  5	 18 11 12  1 13
20  6	 16  8  9 10 21 17
21  5	 17 20 10 11 18
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  676467  912192  611227  376527 
 466390  676169  952788  190934  383199 

705722.363
22  13    7963       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  4	  5 21 15  3
 5  3	  6 21  4
 6  4	  7 16 21  5
 7  3	  8 16  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  5	 11 22 19 18  9
11  3	 12 22 10
12  4	 13 20 22 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4 21 16 14
16  7	 15 21  6  7  8 17 14
17  5	 16  8  9 18 14
18  5	 17  9 10 19 14
19  5	 18 10 22 20 14
20  6	 19 22 12 13  1 14
21  5	 15  4  5  6 16
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  751090  751326  517894 
 320107  319862  522467  750856  665525  674861 

453963.136
22  14   13902  137874
 3   18 15   9 18   7 18
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  3	  9 18  7
 9  5	 10 22 19 18  8
10  3	 11 22  9
11  4	 12 20 22 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  6	 17  7  8  9 19 15
19  5	 18  9 22 20 15
20  7	 19 22 11 12 13 21 15
21  5	 20 13 14  1 15
22  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  726512  726712 
 484078  267900  267643  483564  726321  256135 

439562.8168
23  14   17321   30446
 3   18 15   5 18   7 18
 1  4	  2 15 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  4	  6 18 17  4
 6  3	  7 18  5
 7  4	  8 19 18  6
 8  4	  9 20 19  7
 9  4	 10 23 20  8
10  3	 11 23  9
11  4	 12 21 23 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15  9	  2 16 17 18 19 20 21 22  1
16  5	  2  3  4 17 15
17  5	 16  4  5 18 15
18  6	 17  5  6  7 19 15
19  5	 18  7  8 20 15
20  6	 19  8  9 23 21 15
21  7	 20 23 11 12 13 22 15
22  5	 21 13 14  1 15
23  5	 20  9 10 11 21
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  792048  792316 
 564000  367282  283120  359729  560303  791778  348228 

439589.122
23  14   17335   93016
 4   18 15  20 19   6 18   8 18
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 23 19  8
10  3	 11 23  9
11  4	 12 22 23 10
12  3	 13 22 11
13  5	 14 21 20 22 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  7	 18  8  9 23 22 20 15
20  5	 19 22 13 21 15
21  5	 20 13 14  1 15
22  6	 19 23 11 12 13 20
23  5	 19  9 10 11 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  736750  736983 
 504583  339542  339330  507083  736513  263325   98638 

440823.126
22  13    8231       0
 0 
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 21 17  7
 9  3	 10 21  8
10  4	 11 22 21  9
11  4	 12 19 22 10
12  4	 13 20 19 11
13  3	  1 20 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  7	 16  6  7  8 21 18 14
18  5	 17 21 22 19 14
19  6	 18 22 11 12 20 14
20  5	 19 12 13  1 14
21  6	 17  8  9 10 22 18
22  5	 18 21 10 11 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  676467  912192  611227 
 376527  466390  676169  952788  190934  383199 

453747.123
22  13    7562   26254
 1   17 14
 1  4	  2 14 20 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 21 18  9
11  3	 12 21 10
12  4	 13 22 21 11
13  4	  1 20 22 12
14  9	  2  3 15 16 17 18 19 20  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  7	 17  8  9 10 21 19 14
19  5	 18 21 22 20 14
20  5	 19 22 13  1 14
21  6	 18 10 11 12 22 19
22  5	 19 21 12 13 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  660840  660569  889054 
 889320  661103  461290  387358  389826  217578 

453962.8402
23  14   16900   62388
 1   20 15
 1  4	  2 15 22 14
 2  4	  3 16 15  1
 3  3	  4 16  2
 4  4	  5 17 16  3
 5  3	  6 17  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  4	 11 21 20  9
11  3	 12 21 10
12  4	 13 23 21 11
13  3	 14 23 12
14  4	  1 22 23 13
15  9	  2 16 17 18 19 20 21 22  1
16  5	  2  3  4 17 15
17  6	 16  4  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8  9 20 15
20  5	 19  9 10 21 15
21  7	 20 10 11 12 23 22 15
22  5	 21 23 14  1 15
23  5	 21 12 13 14 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  763401  763673 
 543559  358088  286217  346420  540877  763124  689186 

460940.126
23  14   17038   40992
 1   19 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 22 17  5
 7  3	  8 22  6
 8  5	  9 19 18 22  7
 9  3	 10 19  8
10  4	 11 23 19  9
11  3	 12 23 10
12  4	 13 20 23 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6 22 18 15
18  5	 17 22  8 19 15
19  7	 18  8  9 10 23 20 15
20  6	 19 23 12 13 21 15
21  5	 20 13 14  1 15
22  5	 17  6  7  8 18
23  5	 19 10 11 12 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

504123.136
23  14   16376   88098
 1   18 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 22 17  6
 8  3	  9 22  7
 9  6	 10 23 19 18 22  8
10  3	 11 23  9
11  4	 12 20 23 10
12  3	 13 20 11
13  4	 14 21 20 12
14  3	  1 21 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  7	 16  5  6  7 22 18 15
18  5	 17 22  9 19 15
19  5	 18  9 23 20 15
20  7	 19 23 11 12 13 21 15
21  5	 20 13 14  1 15
22  5	 17  7  8  9 18
23  5	 19  9 10 11 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  767475  767695 
 506657  276097  275826  500932  767252  238467  238692 

453722.165
23  14   16837   81302
 1   19 15
 1  4	  2 15 21 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  3	  7 17  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  4	 10 20 19  8
10  3	 11 20  9
11  4	 12 23 20 10
12  3	 13 23 11
13  4	 14 22 23 12
14  4	  1 21 22 13
15  9	  2  3 16 17 18 19 20 21  1
16  5	  3  4  5 17 15
17  6	 16  5  6  7 18 15
18  5	 17  7  8 19 15
19  5	 18  8  9 20 15
20  8	 19  9 10 11 23 22 21 15
21  5	 20 22 14  1 15
22  5	 20 23 13 14 21
23  5	 20 11 12 13 22
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  785902  786127 
 536311  337509  337264  546029  785685  705597  467984 

26359322.122
19  11    1467       0
 0 
 1  4	  2 12 19 11
 2  3	  3 12  1
 3  4	  4 13 12  2
 4  3	  5 13  3
 5  4	  6 14 13  4
 6  4	  7 15 14  5
 7  4	  8 16 15  6
 8  4	  9 17 16  7
 9  4	 10 18 17  8
10  4	 11 19 18  9
11  3	  1 19 10
12 10	  2  3 13 14 15 16 17 18 19  1
13  5	  3  4  5 14 12
14  5	 13  5  6 15 12
15  5	 14  6  7 16 12
16  5	 15  7  8 17 12
17  5	 16  8  9 18 12
18  5	 17  9 10 19 12
19  5	 18 10 11  1 12
 965396  744401  444412  181123   21136   20848  179325  442372 
 742445  963818 1048062  735727  733951  528172  343740  274927 
 341292  525494  735456 

26359322.126
20  12    3147    2471
 1   18 13
 1  4	  2 13 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  3	 11 19  9
11  4	 12 20 19 10
12  3	  1 20 11
13 10	  2  3 14 15 16 17 18 19 20  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  5	 17  8  9 19 13
19  6	 18  9 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

26359326.122
20  12    3130       0
 0 
 1  4	  2 13 20 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  3	 10 18  8
10  4	 11 19 18  9
11  4	 12 20 19 10
12  3	  1 20 11
13 10	  2  3 14 15 16 17 18 19 20  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  6	 17  8  9 10 19 13
19  5	 18 10 11 20 13
20  5	 19 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  735727  733951  528172  343740 
 274927  341292  525494  735456 

26359326.126
21  13    6623   27408
 3   19 14   8 19  10 19
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

26373722.126
21  13    6609   27739
 1   18 14
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8  9 19 14
19  5	 18  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

27223322.126
21  13    6662   29609
 1   17 14
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  3	  7 16  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  3	 12 20 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  6	 15  5  6  7 17 14
17  5	 16  7  8 18 14
18  5	 17  8  9 19 14
19  5	 18  9 10 20 14
20  6	 19 10 11 12 21 14
21  5	 20 12 13  1 14
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  735727  733951  528172 
 343740  274927  341292  525494  735456 

26359326.363
22  13    8085       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  5	 11 22 20 19  9
11  3	 12 22 10
12  4	 13 21 22 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  6	 18  8  9 10 20 14
20  5	 19 10 22 21 14
21  6	 20 22 12 13  1 14
22  5	 20 10 11 12 21
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  763401  763673  543559 
 358088  286217  346420  540877  763124  689186 

26373786.122
22  13    7981       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  3	  8 17  6
 8  5	  9 22 18 17  7
 9  3	 10 22  8
10  4	 11 19 22  9
11  4	 12 20 19 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  6	 16  6  7  8 18 14
18  5	 17  8 22 19 14
19  6	 18 22 10 11 20 14
20  5	 19 11 12 21 14
21  5	 20 12 13  1 14
22  5	 18  8  9 10 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  777708  777994  551726 
 359107  303596  361746  563356  777424  137549 

26373786.126
23  14   17058  101165
 1   21 20
 1  4	  2 15 22 14
 2  3	  3 15  1
 3  4	  4 16 15  2
 4  3	  5 16  3
 5  4	  6 17 16  4
 6  4	  7 18 17  5
 7  3	  8 18  6
 8  5	  9 23 19 18  7
 9  3	 10 23  8
10  4	 11 20 23  9
11  4	 12 21 20 10
12  3	 13 21 11
13  4	 14 22 21 12
14  3	  1 22 13
15 10	  2  3 16 17 18 19 20 21 22  1
16  5	  3  4  5 17 15
17  5	 16  5  6 18 15
18  6	 17  6  7  8 19 15
19  5	 18  8 23 20 15
20  6	 19 23 10 11 21 15
21  6	 20 11 12 13 22 15
22  5	 21 13 14  1 15
23  5	 19  8  9 10 20
 997086  851856  646131  404468  197520   51934     512   51490 
 195696  401420  643083  850030  995616 1048062  777708  777994 
 551726  359107  303596  361746  563356  777424  137549 

26359340.122
22  13    7770       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  4	  8 18 17  6
 8  4	  9 19 18  7
 9  3	 10 19  8
10  4	 11 22 19  9
11  3	 12 22 10
12  5	 13 21 20 22 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7  8 19 14
19  7	 18  8  9 10 22 20 14
20  5	 19 22 12 21 14
21  5	 20 12 13  1 14
22  5	 19 10 11 12 20
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  792048  792316  564000 
 367282  283120  359729  560303  791778  348228 

26359396.122
22  13    7714       0
 0 
 1  4	  2 14 21 13
 2  3	  3 14  1
 3  4	  4 15 14  2
 4  3	  5 15  3
 5  4	  6 16 15  4
 6  4	  7 17 16  5
 7  5	  8 22 18 17  6
 8  3	  9 22  7
 9  4	 10 19 22  8
10  3	 11 19  9
11  4	 12 20 19 10
12  4	 13 21 20 11
13  3	  1 21 12
14 10	  2  3 15 16 17 18 19 20 21  1
15  5	  3  4  5 16 14
16  5	 15  5  6 17 14
17  5	 16  6  7 18 14
18  5	 17  7 22 19 14
19  7	 18 22  9 10 11 20 14
20  5	 19 11 12 21 14
21  5	 20 12 13  1 14
22  5	 18  7  8  9 19
 988909  823205  594941  336863  132947   15995   14726  131245 
 334881  591874  821337  987408 1048062  777708  777994  551726 
 359107  303596  361746  563356  777424  137549 

26359322.-7322
21  12    3666       0
 0 
 1  4	  2 13 21 12
 2  3	  3 13  1
 3  4	  4 14 13  2
 4  3	  5 14  3
 5  4	  6 15 14  4
 6  4	  7 16 15  5
 7  4	  8 17 16  6
 8  4	  9 18 17  7
 9  4	 10 19 18  8
10  4	 11 20 19  9
11  4	 12 21 20 10
12  3	  1 21 11
13 11	  2  3 14 15 16 17 18 19 20 21  1
14  5	  3  4  5 15 13
15  5	 14  5  6 16 13
16  5	 15  6  7 17 13
17  5	 16  7  8 18 13
18  5	 17  8  9 19 13
19  5	 18  9 10 20 13
20  5	 19 10 11 21 13
21  5	 20 11 12  1 13
 978687  788411  535551  262075   70400     512   69888  260164 
 512000  785475  977150 1048062  810480  810729  606022  390942 
 259693  259461  399569  611479  810224 


